EdgeSight: Enabling Modeless and Cost-Efficient Inference at the Edge

Traditional ML inference is evolving toward modeless inference, which abstracts the complexity of model selection from users, allowing the system to automatically choose the most appropriate model for each request based on accuracy and resource requirements. While prior studies have focused on modeless inference within data centers, this paper tackles the pressing need for cost-efficient modeless inference at the edge -- particularly within its unique constraints of limited device memory, volatile network conditions, and restricted power consumption. To overcome these challenges, we propose EdgeSight, a system that provides cost-efficient EdgeSight serving for diverse DNNs at the edge. EdgeSight employs an edge-data center (edge-DC) architecture, utilizing confidence scaling to reduce the number of model options while meeting diverse accuracy requirements. Additionally, it supports lossy inference in volatile network environments. Our experimental results show that EdgeSight outperforms existing systems by up to 1.6x in P99 latency for modeless services. Furthermore, our FPGA prototype demonstrates similar performance at certain accuracy levels, with a power consumption reduction of up to 3.34x.

==> figures/designs/confidence_score_attribute/accuracy_with_score.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
import matplotlib.ticker as mtick
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
raw_colors = ['#6788e8', '#ff3a43', '#ff3a43',
              'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
# raw_colors = ['#6788e8/', 'mediumseagreen', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']  # , 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city = ['System\n(TO)', 'NIC', 'End-host']
# pos = np.arange(len(city))

import matplotlib.pyplot as plt
import numpy as np

with open('data_new') as f:
    data = f.readlines()

accuracy_list = []
score_list = []
for line in data:
    line = line.strip()
    line = line.split(' ')
    print(line)
    score_list.append(float(line[0]))
    accuracy_list.append(float(line[4]))
    # line = [float(x) for x in line]
    # plt.plot(line)

# exit(1)
# x = np.arange(0, len(accuracy_list), 1)
# accuracy_list

plt.plot(score_list, accuracy_list, color='#6788e8',
         linestyle="-", linewidth=3)

# ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
# # ax.xaxis.set_visible(False)
# plt.legend(loc='upper right', fontsize=18)
plt.ylabel('Overall Accuracy', fontsize=18)
plt.xlabel('Confidence Threshold', fontsize=18)
plt.xticks(fontsize=18)
plt.yticks(fontsize=18)
# # fontsize = 20
# # fontweight = 'bold'
# # fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
# plt.ylabel('Top 1 Accuracy', fontsize=18)
plt.xlim(0, 18)
ax = plt.gca()
ax.yaxis.set_major_formatter(mtick.PercentFormatter(100, decimals=0))
# plt.ylim(0, 18)

# plt.xticks(xdata, city, rotation=5)
# ax.xaxis.set_tick_params(labelsize=14)

# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, combined_legend, convnext_legend], loc=2, prop={'size': 14}, edgecolor='k')

plt.grid()
plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()


==> figures/designs/confidence_score_attribute/fpga_accuracy_score.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
import matplotlib.ticker as mtick

# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
raw_colors = ['#ff3a43', '#6788e8', '#ff3a43',
              'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
# raw_colors = ['#6788e8/', 'mediumseagreen', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']  # , 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city = ['System\n(TO)', 'NIC', 'End-host']
# pos = np.arange(len(city))

import matplotlib.pyplot as plt
import numpy as np

with open('data') as f:
    data = f.readlines()

# accuracy_list = []
# score_list = []
# for line in data:
#     line = line.strip()
#     line = line.split(' ')
#     print(line)
#     score_list.append(float(line[0]))
#     accuracy_list.append(float(line[6]))
#     # line = [float(x) for x in line]
    # plt.plot(line)

score_list = [0.0,
              0.05,
              0.1,
              0.15,
              0.2,
              0.25,
              0.3,
              0.35,
              0.4,
              0.45,
              0.5,
              0.55,
              0.6,
              0.65,
              0.7,
              0.75,
              0.8,
              0.85,
              0.9,
              0.95,
              1.0,
              1.05,
              1.1,
              1.15,
              1.2,
              1.25,
              1.3,
              1.35,
              1.4,
              1.45,
              1.5,
              1.55,
              1.6,
              1.65,
              1.7,
              1.75,
              1.8,
              1.85,
              1.9,
              1.95,
              2.0,
              2.05,
              2.1,
              2.15,
              2.2,
              2.25,
              2.3,
              2.35,
              2.4,
              2.45,
              2.5,
              2.55,
              2.6,
              2.65,
              2.7,
              2.75,
              2.8,
              2.85,
              2.9,
              2.95,
              3.0,
              3.05,
              3.1,
              3.15,
              3.2,
              3.25,
              3.3,
              3.35,
              3.4,
              3.45,
              3.5,
              3.55,
              3.6,
              3.65,
              3.7,
              3.75,
              3.8,
              3.85,
              3.9,
              3.95,
              4.0,
              4.05,
              4.1,
              4.15,
              4.2,
              4.25,
              4.3,
              4.35,
              4.4,
              4.45,
              4.5,
              4.55,
              4.6,
              4.65,
              4.7,
              4.75,
              4.8,
              4.85,
              4.9,
              4.95,
              5.0,
              5.05,
              5.1,
              5.15,
              5.2,
              5.25,
              5.3,
              5.35,
              5.4,
              5.45,
              5.5,
              5.55,
              5.6,
              5.65,
              5.7,
              5.75,
              5.8,
              5.85,
              5.9,
              5.95,
              6.0,
              6.05,
              6.1,
              6.15,
              6.2,
              6.25,
              6.3,
              6.35,
              6.4,
              6.45,
              6.5,
              6.55,
              6.6,
              6.65,
              6.7,
              6.75,
              6.8,
              6.85,
              6.9,
              6.95,
              7.0,
              7.05,
              7.1,
              7.15,
              7.2,
              7.25,
              7.3,
              7.35,
              7.4,
              7.45,
              7.5,
              7.55,
              7.6,
              7.65,
              7.7,
              7.75,
              7.8,
              7.85,
              7.9,
              7.95,
              8.0,
              8.05,
              8.1,
              8.15,
              8.2,
              8.25,
              8.3,
              8.35,
              8.4,
              8.45,
              8.5,
              8.55,
              8.6,
              8.65,
              8.7,
              8.75,
              8.8,
              8.85,
              8.9,
              8.95,
              9.0,
              9.05,
              9.1,
              9.15,
              9.2,
              9.25,
              9.3,
              9.35,
              9.4,
              9.45,
              9.5,
              9.55,
              9.6,
              9.65,
              9.7,
              9.75,
              9.8,
              9.85,
              9.9,
              9.95,
              10.0,
              10.05,
              10.1,
              10.15,
              10.2,
              10.25,
              10.3,
              10.35,
              10.4,
              10.45,
              10.5,
              10.55,
              10.6,
              10.65,
              10.7,
              10.75,
              10.8,
              10.85,
              10.9,
              10.95,
              11.0,
              11.05,
              11.1,
              11.15,
              11.2,
              11.25,
              11.3,
              11.35,
              11.4,
              11.45,
              11.5,
              11.55,
              11.6,
              11.65,
              11.7,
              11.75,
              11.8,
              11.85,
              11.9,
              11.95,
              12.0,
              12.05,
              12.1,
              12.15,
              12.2,
              12.25,
              12.3,
              12.35,
              12.4,
              12.45,
              12.5,
              12.55,
              12.6,
              12.65,
              12.7,
              12.75,
              12.8,
              12.85,
              12.9,
              12.95,
              13.0,
              13.05,
              13.1,
              13.15,
              13.2,
              13.25,
              13.3,
              13.35,
              13.4,
              13.45,
              13.5,
              13.55,
              13.6,
              13.65,
              13.7,
              13.75,
              13.8,
              13.85,
              13.9,
              13.95,
              14.0,
              14.05,
              14.1,
              14.15,
              14.2,
              14.25,
              14.3,
              14.35,
              14.4,
              14.45,
              14.5,
              14.55,
              14.6,
              14.65,
              14.7,
              14.75,
              14.8,
              14.85,
              14.9,
              14.95,
              15.0,
              15.05,
              15.1,
              15.15,
              15.2,
              15.25,
              15.3,
              15.35,
              15.4,
              15.45,
              15.5,
              15.55,
              15.6,
              15.65,
              15.7,
              15.75,
              15.8,
              15.85,
              15.9,
              15.95, 
              16.0,
              16.05,
              16.1,
              16.15,
              16.2,
              16.25,
              16.3,
              16.35,
              16.4,
              16.45,
              16.5,
              16.55,
              16.6,
              16.65,
              16.7,
              16.75,
              16.8,
              16.85,
              16.9,
              16.95,
              17.0,
              17.05,
              17.1,
              17.15,
              17.2,
              17.25,
              17.3,
              17.35,
              17.4,
              17.45,
              17.5,
              17.55,
              17.6,
              17.65,
              17.7,
              17.75,
              17.8,
              17.85,
              17.9,
              17.95,
              18.0,
              18.05,
              18.1,
              18.15,
              18.2,
              18.25,
              18.3,
              18.35,
              18.4,
              18.45,
              18.5,
              18.55,
              18.6, ]
# exit(1)

accuracy_list = [0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.7638934561,
                 0.763909156305,
                 0.763909156305,
                 0.763909156305,
                 0.763909156305,
                 0.763909156305,
                 0.763909156305,
                 0.763924857155,
                 0.763924857155,
                 0.763924857155,
                 0.763924857155,
                 0.763924857155,
                 0.763956260791,
                 0.763971963577,
                 0.763987667009,
                 0.763973112422,
                 0.764004522561,
                 0.764035935284,
                 0.764047947036,
                 0.764105938477,
                 0.764148227359,
                 0.764171122995,
                 0.764214597219,
                 0.764358473094,
                 0.764422582172,
                 0.764555711109,
                 0.764828282412,
                 0.764989591277,
                 0.765171667182,
                 0.765493757094,
                 0.765693400512,
                 0.765975909589,
                 0.766541151157,
                 0.766957314169,
                 0.767781167632,
                 0.768263796543,
                 0.768747529798,
                 0.769805181261,
                 0.770259260033,
                 0.770761825031,
                 0.771739358686,
                 0.772449924255,
                 0.773939150475,
                 0.774807056229,
                 0.775868668396,
                 0.777473936079,
                 0.778182519445,
                 0.779246743196,
                 0.781524259432,
                 0.782193509092,
                 0.783116741291,
                 0.785084820445,
                 0.786163382776,
                 0.788383136956,
                 0.789690675198,
                 0.790927423923,
                 0.792869581157,
                 0.794045122485,
                 0.795233564616,
                 0.797711541178,
                 0.798733636881,
                 0.801199162031,
                 0.802955665025,
                 0.804296234678,
                 0.806822422931,
                 0.807854454203,
                 0.809223681879,
                 0.811704900266,
                 0.812929956223,
                 0.815814003036,
                 0.817222252141,
                 0.818228812406,
                 0.821147262657,
                 0.822532515061,
                 0.823922818601,
                 0.826630894404,
                 0.827742011695,
                 0.829574009812,
                 0.832218677138,
                 0.833338519464,
                 0.835334312536,
                 0.836814663687,
                 0.837297936654,
                 0.839282693284,
                 0.84066085045,
                 0.841815393196,
                 0.844541139241,
                 0.846033021625,
                 0.848380765456,
                 0.849115943697,
                 0.849807145362,
                 0.852362758898,
                 0.853201244474,
                 0.854145023894,
                 0.856314930883,
                 0.857330186205,
                 0.85763811725,
                 0.859869389257,
                 0.86029755778,
                 0.861632474902,
                 0.8622648032,
                 0.863384398307,
                 0.865713088127,
                 0.866010273973,
                 0.866309868385,
                 0.867355630004,
                 0.867962855485,
                 0.870038064165,
                 0.870221018285,
                 0.871016311167,
                 0.872554169402,
                 0.873523886205,
                 0.873989310676,
                 0.876174087617,
                 0.876556776557,
                 0.87849536505,
                 0.879379261698,
                 0.880048076923,
                 0.87963816065,
                 0.879605826907,
                 0.880077199754,
                 0.880581898536,
                 0.880297607836,
                 0.8812596302,
                 0.881267023101,
                 0.882334678671,
                 0.884808195292,
                 0.88507929417,
                 0.884407675514,
                 0.885475873745,
                 0.885105856135,
                 0.885435168739,
                 0.886120042872,
                 0.885552954139,
                 0.885747426417,
                 0.886904761905,
                 0.887630128598,
                 0.889104429357,
                 0.889938670645,
                 0.890576988733,
                 0.891217925551,
                 0.891247672253,
                 0.89156626506,
                 0.892496974587,
                 0.89324212272,
                 0.89576906126,
                 0.895823876532,
                 0.896391152503,
                 0.89879340064,
                 0.897174853652,
                 0.89776609724,
                 0.899043869516,
                 0.898035817447,
                 0.900060938452,
                 0.899780770435,
                 0.89844256976,
                 0.89884897105,
                 0.90010818608,
                 0.899031296572,
                 0.90326433121,
                 0.90159901599,
                 0.901052631579,
                 0.903024911032,
                 0.905565693431,
                 0.90362035225,
                 0.903177004539,
                 0.9035639413,
                 0.902630106323,
                 0.901449275362,
                 0.900960384154,
                 0.900449582531,
                 0.901856763926,
                 0.900142653352,
                 0.903083700441,
                 0.903596021423,
                 0.908866995074,
                 0.909479077711,
                 0.909569798068,
                 0.911654135338,
                 0.913000977517,
                 0.914012738854,
                 0.912899669239,
                 0.913832199546,
                 0.914251207729,
                 0.914032869785,
                 0.912928759894,
                 0.917867435159,
                 0.914670658683,
                 0.913446676971,
                 0.911371237458,
                 0.908450704225,
                 0.909604519774,
                 0.912790697674,
                 0.912423625255,
                 0.907079646018,
                 0.904872389791,
                 0.904534606205,
                 0.906976744186,
                 0.910081743869,
                 0.908011869436,
                 0.911314984709,
                 0.916398713826,
                 0.920689655172,
                 0.920863309353,
                 0.925373134328,
                 0.932,
                 0.9377593361,
                 0.939655172414,
                 0.933962264151,
                 0.936585365854,
                 0.939890710383,
                 0.934911242604,
                 0.944444444444,
                 0.945945945946,
                 0.957446808511,
                 0.963235294118,
                 0.967213114754,
                 0.965517241379,
                 0.962264150943,
                 0.961538461538,
                 0.959183673469,
                 0.954022988506,
                 0.952380952381,
                 0.951219512195,
                 0.945205479452,
                 0.942028985507,
                 0.953846153846,
                 0.947368421053,
                 0.942307692308,
                 0.94,
                 0.936170212766,
                 0.934782608696,
                 0.933333333333,
                 0.931818181818,
                 0.93023255814,
                 0.947368421053,
                 0.945945945946,
                 0.944444444444,
                 0.942857142857,
                 0.941176470588,
                 0.966666666667,
                 0.965517241379,
                 0.962962962963,
                 0.961538461538,
                 0.961538461538,
                 0.95652173913,
                 0.954545454545,
                 0.954545454545,
                 0.952380952381,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0, 
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0, ]
# x = np.arange(0, len(accuracy_list), 1)
# accuracy_list
score_list = score_list[::15]
accuracy_list = accuracy_list[::15]
ax = plt.plot(score_list, accuracy_list, color='#6788e8',
         linestyle="-", linewidth=3)
print(score_list)
print(accuracy_list)

# ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
# # ax.xaxis.set_visible(False)
# plt.legend(loc='upper right', fontsize=18)
plt.ylabel('FPGA Accuracy', fontsize=18)
plt.xlabel('Confidence Threshold', fontsize=18)
plt.xticks(fontsize=18)
plt.grid()
plt.yticks(fontsize=18)
# # fontsize = 20
# # fontweight = 'bold'
# # fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
# plt.ylabel('Top 1 Accuracy', fontsize=18)
plt.xlim(0, 18)
ax = plt.gca()
ax.yaxis.set_major_formatter(mtick.PercentFormatter(1, decimals=0))
# plt.xticks(xdata, city, rotation=5)
# ax.xaxis.set_tick_params(labelsize=14)

# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, combined_legend, convnext_legend], loc=2, prop={'size': 14}, edgecolor='k')


plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()


==> figures/designs/confidence_score_attribute/fpga_percent_score.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
import matplotlib.ticker as mtick

# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
raw_colors = ['#ff3a43', '#6788e8', '#ff3a43',
              'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
# raw_colors = ['#6788e8/', 'mediumseagreen', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']  # , 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city = ['System\n(TO)', 'NIC', 'End-host']
# pos = np.arange(len(city))

import matplotlib.pyplot as plt
import numpy as np

with open('data') as f:
    data = f.readlines()

# accuracy_list = []
# score_list = []
# for line in data:
#     line = line.strip()
#     line = line.split(' ')
#     print(line)
#     score_list.append(float(line[0]))
#     accuracy_list.append(float(line[6]))
#     # line = [float(x) for x in line]
    # plt.plot(line)

score_list = [0.0,
              0.05,
              0.1,
              0.15,
              0.2,
              0.25,
              0.3,
              0.35,
              0.4,
              0.45,
              0.5,
              0.55,
              0.6,
              0.65,
              0.7,
              0.75,
              0.8,
              0.85,
              0.9,
              0.95,
              1.0,
              1.05,
              1.1,
              1.15,
              1.2,
              1.25,
              1.3,
              1.35,
              1.4,
              1.45,
              1.5,
              1.55,
              1.6,
              1.65,
              1.7,
              1.75,
              1.8,
              1.85,
              1.9,
              1.95,
              2.0,
              2.05,
              2.1,
              2.15,
              2.2,
              2.25,
              2.3,
              2.35,
              2.4,
              2.45,
              2.5,
              2.55,
              2.6,
              2.65,
              2.7,
              2.75,
              2.8,
              2.85,
              2.9,
              2.95,
              3.0,
              3.05,
              3.1,
              3.15,
              3.2,
              3.25,
              3.3,
              3.35,
              3.4,
              3.45,
              3.5,
              3.55,
              3.6,
              3.65,
              3.7,
              3.75,
              3.8,
              3.85,
              3.9,
              3.95,
              4.0,
              4.05,
              4.1,
              4.15,
              4.2,
              4.25,
              4.3,
              4.35,
              4.4,
              4.45,
              4.5,
              4.55,
              4.6,
              4.65,
              4.7,
              4.75,
              4.8,
              4.85,
              4.9,
              4.95,
              5.0,
              5.05,
              5.1,
              5.15,
              5.2,
              5.25,
              5.3,
              5.35,
              5.4,
              5.45,
              5.5,
              5.55,
              5.6,
              5.65,
              5.7,
              5.75,
              5.8,
              5.85,
              5.9,
              5.95,
              6.0,
              6.05,
              6.1,
              6.15,
              6.2,
              6.25,
              6.3,
              6.35,
              6.4,
              6.45,
              6.5,
              6.55,
              6.6,
              6.65,
              6.7,
              6.75,
              6.8,
              6.85,
              6.9,
              6.95,
              7.0,
              7.05,
              7.1,
              7.15,
              7.2,
              7.25,
              7.3,
              7.35,
              7.4,
              7.45,
              7.5,
              7.55,
              7.6,
              7.65,
              7.7,
              7.75,
              7.8,
              7.85,
              7.9,
              7.95,
              8.0,
              8.05,
              8.1,
              8.15,
              8.2,
              8.25,
              8.3,
              8.35,
              8.4,
              8.45,
              8.5,
              8.55,
              8.6,
              8.65,
              8.7,
              8.75,
              8.8,
              8.85,
              8.9,
              8.95,
              9.0,
              9.05,
              9.1,
              9.15,
              9.2,
              9.25,
              9.3,
              9.35,
              9.4,
              9.45,
              9.5,
              9.55,
              9.6,
              9.65,
              9.7,
              9.75,
              9.8,
              9.85,
              9.9,
              9.95,
              10.0,
              10.05,
              10.1,
              10.15,
              10.2,
              10.25,
              10.3,
              10.35,
              10.4,
              10.45,
              10.5,
              10.55,
              10.6,
              10.65,
              10.7,
              10.75,
              10.8,
              10.85,
              10.9,
              10.95,
              11.0,
              11.05,
              11.1,
              11.15,
              11.2,
              11.25,
              11.3,
              11.35,
              11.4,
              11.45,
              11.5,
              11.55,
              11.6,
              11.65,
              11.7,
              11.75,
              11.8,
              11.85,
              11.9,
              11.95,
              12.0,
              12.05,
              12.1,
              12.15,
              12.2,
              12.25,
              12.3,
              12.35,
              12.4,
              12.45,
              12.5,
              12.55,
              12.6,
              12.65,
              12.7,
              12.75,
              12.8,
              12.85,
              12.9,
              12.95,
              13.0,
              13.05,
              13.1,
              13.15,
              13.2,
              13.25,
              13.3,
              13.35,
              13.4,
              13.45,
              13.5,
              13.55,
              13.6,
              13.65,
              13.7,
              13.75,
              13.8,
              13.85,
              13.9,
              13.95,
              14.0,
              14.05,
              14.1,
              14.15,
              14.2,
              14.25,
              14.3,
              14.35,
              14.4,
              14.45,
              14.5,
              14.55,
              14.6,
              14.65,
              14.7,
              14.75,
              14.8,
              14.85,
              14.9,
              14.95,
              15.0,
              15.05,
              15.1,
              15.15,
              15.2,
              15.25,
              15.3,
              15.35,
              15.4,
              15.45,
              15.5,
              15.55,
              15.6,
              15.65,
              15.7,
              15.75,
              15.8,
              15.85,
              15.9,
              15.95,
              16.0,
              16.05,
              16.1,
              16.15,
              16.2,
              16.25,
              16.3,
              16.35,
              16.4,
              16.45,
              16.5,
              16.55,
              16.6,
              16.65,
              16.7,
              16.75,
              16.8,
              16.85,
              16.9,
              16.95,
              17.0,
              17.05,
              17.1,
              17.15,
              17.2,
              17.25,
              17.3,
              17.35,
              17.4,
              17.45,
              17.5,
              17.55,
              17.6,
              17.65,
              17.7,
              17.75,
              17.8,
              17.85,
              17.9,
              17.95,
              18.0,
              18.05,
              18.1,
              18.15,
              18.2,
              18.25,
              18.3,
              18.35,
              18.4,
              18.45,
              18.5,
              18.55,
              18.6,
              18.65,
              18.7,
              18.75,
              18.8,
              18.85,
              18.9,
              18.95,
              19.0,
              19.05,
              19.1,
              19.15,
              19.2,
              19.25,
              19.3,
              19.35,
              19.4,
              19.45,
              19.5,
              19.55,
              19.6,
              19.65,
              19.7,
              19.75,
              19.8,
              19.85,
              19.9,
              19.95, ]
# exit(1)

accuracy_list = [1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 1.0,
                 0.99997944755,
                 0.99997944755,
                 0.99997944755,
                 0.99997944755,
                 0.99997944755,
                 0.99997944755,
                 0.9999588951,
                 0.9999588951,
                 0.9999588951,
                 0.9999588951,
                 0.9999588951,
                 0.999917790201,
                 0.999897237751,
                 0.999876685301,
                 0.999815027951,
                 0.999773923052,
                 0.999732818152,
                 0.999609503453,
                 0.999506741204,
                 0.999424531404,
                 0.999260111805,
                 0.999095692207,
                 0.998746300559,
                 0.99858188096,
                 0.998273594212,
                 0.997595363367,
                 0.997143209471,
                 0.996691055574,
                 0.99586895758,
                 0.995314041434,
                 0.994759125288,
                 0.993382111148,
                 0.992333936205,
                 0.99027869122,
                 0.989148306478,
                 0.988017921736,
                 0.985325550806,
                 0.983784117067,
                 0.98199605393,
                 0.978728214403,
                 0.976816836567,
                 0.972069220651,
                 0.969335744821,
                 0.966499506741,
                 0.962019072673,
                 0.959162282144,
                 0.956058862216,
                 0.948433903321,
                 0.944837224597,
                 0.940993916475,
                 0.932875698783,
                 0.928354159816,
                 0.917502466294,
                 0.912261591582,
                 0.907041269319,
                 0.896991121342,
                 0.891832456429,
                 0.885666721473,
                 0.872944755015,
                 0.86665570536,
                 0.853522689905,
                 0.846945905952,
                 0.840040282802,
                 0.826023512003,
                 0.819015126603,
                 0.811965636304,
                 0.796469089115,
                 0.788720815521,
                 0.771723939494,
                 0.763276882604,
                 0.755405294311,
                 0.738428970733,
                 0.730064123644,
                 0.7221719829,
                 0.704764057876,
                 0.695947056889,
                 0.687027293653,
                 0.669927655377,
                 0.660494080894,
                 0.643661624466,
                 0.634639098981,
                 0.625534363696,
                 0.607427655377,
                 0.598364024992,
                 0.589608681355,
                 0.571522525485,
                 0.562643867149,
                 0.544516606379,
                 0.535864024992,
                 0.527519730352,
                 0.511036665571,
                 0.502055244985,
                 0.494594705689,
                 0.478748766853,
                 0.470198947715,
                 0.462409569221,
                 0.446892469582,
                 0.439288063137,
                 0.423770963499,
                 0.416166557054,
                 0.407842814864,
                 0.392264057876,
                 0.384084182835,
                 0.37633590924,
                 0.361949194344,
                 0.35411871095,
                 0.340163597501,
                 0.333833442946,
                 0.327606050641,
                 0.313013811246,
                 0.306313712595,
                 0.29994245314,
                 0.286645018086,
                 0.28054094048,
                 0.268271127918,
                 0.262228707662,
                 0.256494574153,
                 0.245375698783,
                 0.239847089773,
                 0.234277375863,
                 0.223220157843,
                 0.218225912529,
                 0.213416639263,
                 0.203736435383,
                 0.19859832292,
                 0.188589279842,
                 0.184026635975,
                 0.178867971062,
                 0.169948207826,
                 0.166002137455,
                 0.161994409734,
                 0.153403485695,
                 0.149231338376,
                 0.141750246629,
                 0.138112463006,
                 0.134248602433,
                 0.127137454785,
                 0.123992929957,
                 0.120396251233,
                 0.113737257481,
                 0.110366655705,
                 0.107468760276,
                 0.101899046366,
                 0.0991450180862,
                 0.0932670174285,
                 0.090554094048,
                 0.0882727721144,
                 0.0834634988491,
                 0.0807505754686,
                 0.0782020716869,
                 0.0730845116738,
                 0.0711525813877,
                 0.0674531404143,
                 0.0656239723775,
                 0.0633426504439,
                 0.0589238737257,
                 0.0569919434397,
                 0.0551627754028,
                 0.0516277540283,
                 0.0501274251891,
                 0.0488120683986,
                 0.0462019072673,
                 0.0450509700756,
                 0.0420092074975,
                 0.0407555080566,
                 0.0392140743177,
                 0.0367272278856,
                 0.0354529759947,
                 0.0342403814535,
                 0.0320001644196,
                 0.0309930943768,
                 0.0288145346925,
                 0.0279924366985,
                 0.0268620519566,
                 0.0250328839198,
                 0.0240669187767,
                 0.0234092403815,
                 0.0218678066426,
                 0.0210251561986,
                 0.0193604077606,
                 0.0186410720158,
                 0.0181272607695,
                 0.0170174284775,
                 0.0162569878329,
                 0.0155787569878,
                 0.0142634001973,
                 0.0137290365012,
                 0.0132974350543,
                 0.0122903650115,
                 0.0116737915159,
                 0.0109133508714,
                 0.0106050641236,
                 0.0100912528773,
                 0.00928970733311,
                 0.00885810588622,
                 0.008611476488,
                 0.00795379809273,
                 0.00754274909569,
                 0.00692617560013,
                 0.00672065110161,
                 0.00639181190398,
                 0.00596021045709,
                 0.00571358105886,
                 0.00550805656034,
                 0.00513811246301,
                 0.00495314041434,
                 0.00476816836567,
                 0.00435711936863,
                 0.00421325221966,
                 0.00376109832292,
                 0.00347336402499,
                 0.00332949687603,
                 0.0030417625781,
                 0.00289789542914,
                 0.00279513317988,
                 0.00250739888195,
                 0.00238408418283,
                 0.00217855968431,
                 0.00213745478461,
                 0.0020141400855,
                 0.00178806313713,
                 0.00172640578757,
                 0.00168530088787,
                 0.0015003288392,
                 0.00141811903979,
                 0.00133590924038,
                 0.00117148964157,
                 0.00106872739231,
                 0.0010276224926,
                 0.000965965143045,
                 0.000945412693193,
                 0.000924860243341,
                 0.000904307793489,
                 0.000883755343637,
                 0.000780993094377,
                 0.000760440644525,
                 0.000739888194673,
                 0.000719335744821,
                 0.000698783294969,
                 0.000616573495561,
                 0.000596021045709,
                 0.000554916146005,
                 0.000534363696153,
                 0.000534363696153,
                 0.000472706346597,
                 0.000452153896744,
                 0.000452153896744,
                 0.000431601446892,
                 0.000369944097336,
                 0.000349391647484,
                 0.000328839197632,
                 0.000328839197632,
                 0.000328839197632,
                 0.000287734297928,
                 0.000246629398224,
                 0.000246629398224,
                 0.000246629398224,
                 0.000226076948372,
                 0.000226076948372,
                 0.000226076948372,
                 0.000226076948372,
                 0.00020552449852,
                 0.00020552449852,
                 0.00020552449852,
                 0.00020552449852,
                 0.00020552449852,
                 0.000184972048668,
                 0.000164419598816,
                 0.000164419598816,
                 0.000123314699112,
                 0.000123314699112,
                 0.000123314699112,
                 0.000123314699112,
                 0.000123314699112,
                 0.000123314699112,
                 0.000123314699112,
                 0.00010276224926,
                 0.00010276224926,
                 0.00010276224926,
                 0.00010276224926,
                 6.16573495561e-05,
                 6.16573495561e-05,
                 6.16573495561e-05,
                 6.16573495561e-05,
                 4.1104899704e-05,
                 4.1104899704e-05,
                 4.1104899704e-05,
                 4.1104899704e-05,
                 4.1104899704e-05,
                 4.1104899704e-05,
                 4.1104899704e-05,
                 4.1104899704e-05,
                 4.1104899704e-05,
                 4.1104899704e-05,
                 4.1104899704e-05,
                 4.1104899704e-05,
                 4.1104899704e-05,
                 4.1104899704e-05,
                 4.1104899704e-05,
                 4.1104899704e-05,
                 4.1104899704e-05,
                 2.0552449852e-05,
                 2.0552449852e-05,
                 2.0552449852e-05,
                 2.0552449852e-05,
                 2.0552449852e-05,
                 2.0552449852e-05,
                 2.0552449852e-05,
                 2.0552449852e-05,
                 2.0552449852e-05,
                 2.0552449852e-05,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0,
                 0.0, ]
# x = np.arange(0, len(accuracy_list), 1)
# accuracy_list
score_list = score_list[::15]
accuracy_list = accuracy_list[::15]
ax = plt.plot(score_list, accuracy_list, color='#6788e8',
         linestyle="-", linewidth=3)
print(score_list)
print(accuracy_list)

# ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
# # ax.xaxis.set_visible(False)
# plt.legend(loc='upper right', fontsize=18)
plt.ylabel('Requests FPGA Handled', fontsize=18)
plt.xlabel('Confidence Threshold', fontsize=18)
plt.xticks(fontsize=18)
plt.yticks(fontsize=18)
# # fontsize = 20
plt.grid()
# # fontweight = 'bold'
# # fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
# plt.ylabel('Top 1 Accuracy', fontsize=18)
plt.xlim(0, 18)
ax = plt.gca()
ax.yaxis.set_major_formatter(mtick.PercentFormatter(1, decimals=0))
# plt.xticks(xdata, city, rotation=5)
# ax.xaxis.set_tick_params(labelsize=14)

# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, combined_legend, convnext_legend], loc=2, prop={'size': 14}, edgecolor='k')


plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()


==> figures/designs/confidence_score_attribute/latency_with_score.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches

# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
raw_colors = ['#6788e8', '#ff3a43', '#ff3a43',
              'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
# raw_colors = ['#6788e8/', 'mediumseagreen', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']  # , 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city = ['System\n(TO)', 'NIC', 'End-host']
# pos = np.arange(len(city))

import matplotlib.pyplot as plt
import numpy as np

with open('data_new') as f:
    data = f.readlines()

latency_list = []
score_list = []
for line in data:
    line = line.strip()
    line = line.split(' ')
    print(line)
    score_list.append(float(line[0]))
    latency_list.append(float(line[6]))
    # line = [float(x) for x in line]
    # plt.plot(line)

# exit(1)
# x = np.arange(0, len(latency_list), 1)
# latency_list

plt.plot(score_list, latency_list, color='#ff3a43',
         linestyle="-", linewidth=3)
print(latency_list)
# ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
# # ax.xaxis.set_visible(False)
# plt.legend(loc='upper right', fontsize=18)
plt.ylabel('Overall Latency (ms)', fontsize=18)
plt.xlabel('Confidence Threshold', fontsize=18)
plt.xticks(fontsize=18)
plt.yticks(fontsize=18)
# # fontsize = 20
# # fontweight = 'bold'
# # fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
# plt.ylabel('Top 1 Accuracy', fontsize=18)
plt.xlim(0, 18)

# plt.xticks(xdata, city, rotation=5)
# ax.xaxis.set_tick_params(labelsize=14)

# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, combined_legend, convnext_legend], loc=2, prop={'size': 14}, edgecolor='k')
plt.grid()

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()


==> figures/designs/pcie/pcie_cost.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
# raw_colors = ['#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['NIC decode\nNIC inference\n(TO)', 'NIC decode\nGPU inference\nGPU Direct\n(TO)', 'nGPU decode\nGPU inference\nGPU Direct\n(TO)', 'GPU decode\nGPU inference\n(TO)', 'CPU decode\nGPU inference\n(TO)']
# pos = np.arange(len(city))

ydata = [0, 100, 200, 300, 400]

xdata = range(len(ydata))

fig, ax = plt.subplots()
ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
# ax.bar(xdata, ydata2, edgecolor='black', bottom=ydata, color='#ffde4b', hatch='*')

# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Data via PCIe?', fontsize=18)
# plt.ylim(0, 14)

plt.xticks(xdata, city, rotation=5)
ax.xaxis.set_tick_params(labelsize=10)
# plt.legend(models)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/designs/recovery/different_scheme.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages
import sys
import matplotlib.ticker as mtick
raw_colors = ['#6788e8', '#ffde4b', '#ff3a43']
patterns = ['\\', '*', '-', 'x', '-']
markers = ['s', 'D', 'o', 'v', 'p', '*']
labels = ['0', '0.05%', '0.1%', '0.5%', '1%']
inic = [4.467776367, 4.467776367, 4.467776367, 4.467776367, 4.467776367]
grpc = [5, 6, 7, 8, 9]
http = [5, 6, 7, 8, 9]

figure_name = sys.argv[0][:-3]
print(figure_name)

# x = np.arange(len(labels))  # the label locations
# width = 0.2  # the width of the bars

# fig, ax = plt.subplots()
# rects1 = ax.bar(x - 0.2, inic, width, label='iNIC', color=raw_colors[0], hatch=patterns[0], edgecolor='black')
# rects2 = ax.bar(x + 0, grpc, width, label='gRPC', color=raw_colors[1], hatch=patterns[1], edgecolor='black')
# rects3 = ax.bar(x + 0.2, http, width, label='HTTP', color=raw_colors[2], hatch=patterns[2], edgecolor='black')

# ax.plot(yo, secondary_y=True)

# # Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel('Latency (ms)')
# ax.set_xticks(x, labels)

# # ax.bar_label(rects1, padding=3)
# # ax.bar_label(rects2, padding=3)
# # ax.bar_label(rects3, padding=3)

# fig.tight_layout()

# plt.show()


import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

width = .5 # width of a bar

system_name = 'BIF'

m1_t = pd.DataFrame({
    'baseline': [92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862, 92.862],
    'dc_align': [92.862, 85.7, 86.356, 86.088, 85.2, 84.678, 84.21, 83.942, 83.282, 82.554, 82.084, 81.332, 80.898, 80.324, 79.64, 78.966, 78.372, 77.418, 76.948, 76.162, 75.128, 74.57, 73.754, 73.018, 72.238, 71.474, 70.66, 69.88, 68.89, 67.97, 67.38],
    'align': [92.862, 82.452, 83.514, 83.12, 82.156, 81.596, 81.214, 80.596, 79.81, 78.928, 78.542, 77.576, 76.966, 76.424, 75.504, 74.65, 73.862, 72.99, 72.238, 71.454, 70.288, 69.832, 68.7, 67.636, 67.012, 66.008, 65.248, 64.206, 63.31, 62.17, 61.532],
})


# Confidence Threshold: 0.0 (75%), 5.7 (80%), 6.6 (85%), 7.55 (90%), 9.35 (95%)


# left_ax = m1_t[['iNIC','gRPC','HTTP']].plot(kind='bar', width = width, color=raw_colors, edgecolor='black')
# m1_t['0'].plot(marker="D", color='#ff3a43', linestyle="-", linewidth=2, markersize=10, label=system_name + ' A')
# m1_t['1'].plot(marker="D", color='#ffde4b', linestyle="-", linewidth=2, markersize=10, label=system_name + ' B')
m1_t['baseline'].plot(marker="D", color='#ff3a43', linestyle="-", linewidth=2, markersize=1, label='Baseline')
m1_t['dc_align'].plot(marker="D", color='#6788e8', linestyle="-",linewidth=2, markersize=1, label='DC value + Block alignment')
m1_t['align'].plot(marker="D", color='mediumseagreen', linestyle="-", linewidth=2, markersize=1, label='Block alignment')
# m1_t['bad_rate3'].plot(marker="D", color='#ff3a43', linestyle="-", linewidth=2, markersize=10)

right_ax = plt.gca()

# bars = left_ax.patches
# hatches = ''.join(h*len(m1_t) for h in patterns)

# for bar, hatch in zip(bars, hatches):
#     bar.set_hatch(hatch)
    
# plt.xlim([-width, len(m1_t['HTTP'])-width])
plt.xticks(fontsize=18)
plt.yticks(fontsize=18)

plt.ylim([0, 100])
plt.xlim([0, 10])

right_ax.set_ylabel('Top5 Accuracy', fontsize=18)
right_ax.set_xlabel('First-N packet(s) dropped', fontsize=18)
# left_ax.set_ylabel('Latency (ms)', fontsize=18)
# plt.yticks([0, 30, 50, 70, 85, 100], fontsize=18)
# right_ax.yaxis.set_major_formatter(mtick.PercentFormatter(100, decimals=0))
plt.legend(loc='best', fontsize=18, edgecolor='black')
plt.tight_layout()
plt.grid()
pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/designs/threshold_analysis/fpga_model_output_poss_dist.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches

# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
raw_colors = ['#6788e8', '#ff3a43', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
# raw_colors = ['#6788e8/', 'mediumseagreen', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['System\n(TO)', 'NIC', 'End-host']
# pos = np.arange(len(city))

# Top5
ydata = [90, 76.39, 96.88]
# Top1
ydata = [70, 51.26, 84.12]

xdata = [1, 2, 3]

with open('fpga_data_false') as f:
    false_data = f.readlines()

false_data = [float(x.strip()) for x in false_data]

with open('fpga_data_true') as f:
    true_data = f.readlines()

true_data = [float(x.strip()) for x in true_data]

# print(data)

fig, ax = plt.subplots()
ax.hist(true_data, bins=80, label='True Prediction', color=raw_colors[0])
ax.hist(false_data, bins=80, label='False Prediction', color=raw_colors[1])
# ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
# # ax.xaxis.set_visible(False)
ax.legend(loc='upper right', fontsize=18)
plt.ylabel('Number of Predictions', fontsize=18)
plt.xlabel('Top-1 Output Possibility', fontsize=18)
plt.xticks(fontsize=18)
plt.yticks(fontsize=18)
# # fontsize = 20
# # fontweight = 'bold'
# # fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
# plt.ylabel('Top 1 Accuracy', fontsize=18)
# plt.ylim(0, 100)

# plt.xticks(xdata, city, rotation=5)
# ax.xaxis.set_tick_params(labelsize=14)

# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, combined_legend, convnext_legend], loc=2, prop={'size': 14}, edgecolor='k')


plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/designs/threshold_analysis/gpu_model_output_poss_dist.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches

# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
raw_colors = ['#6788e8', '#ff3a43', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
# raw_colors = ['#6788e8', 'mediumseagreen', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['System\n(TO)', 'NIC', 'End-host']
# pos = np.arange(len(city))

# Top5
ydata = [90, 76.39, 96.88]
# Top1
ydata = [70, 51.26, 84.12]

xdata = [1, 2, 3]

with open('gpu_data_false') as f:
    false_data = f.readlines()

false_data = [float(x.strip()) for x in false_data]

with open('gpu_data_true') as f:
    true_data = f.readlines()

true_data = [float(x.strip()) for x in true_data]

# print(data)

fig, ax = plt.subplots()
ax.hist(true_data, bins=100, label='True Prediction', color=raw_colors[0])
ax.hist(false_data, bins=100, label='False Prediction', color=raw_colors[1])
# ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
# # ax.xaxis.set_visible(False)
ax.legend(loc='upper right', fontsize=18)
plt.ylabel('Number of Predictions', fontsize=18)
plt.xlabel('Top-1 Output Possibility', fontsize=18)
plt.xticks(fontsize=18)
plt.yticks(fontsize=18)
# ax.set_xlim([0, 30])
# # fontsize = 20
# # fontweight = 'bold'
# # fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
# plt.ylabel('Top 1 Accuracy', fontsize=18)
# plt.ylim(0, 100)

# plt.xticks(xdata, city, rotation=5)
# ax.xaxis.set_tick_params(labelsize=14)

# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, combined_legend, convnext_legend], loc=2, prop={'size': 14}, edgecolor='k')


plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/backup_figures/accuracy/accuracy.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np

# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#6788e8', 'mediumseagreen', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['System\n(TO)', 'NIC', 'End-host']
# pos = np.arange(len(city))

# Top5
ydata = [90, 76.39, 96.88]
# Top1
ydata = [70, 51.26, 84.12]

xdata = [1, 2, 3]

fig, ax = plt.subplots()
ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Top 1 Accuracy', fontsize=18)
# plt.ylim(0, 14)

plt.xticks(xdata, city, rotation=5)
ax.xaxis.set_tick_params(labelsize=14)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/backup_figures/accuracy/accuracy_inter.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np

# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['System\n(TO)', 'gRPC GPU\ndecode\n(TO)', 'gRPC CPU\ndecode\n(TO)', 'HTTP GPU\ndecode\n(TO)','HTTP CPU\ndecode\n(TO)']
# pos = np.arange(len(city))

ydata = [90, 96.90, 96.88, 96.90, 96.88]

xdata = [1, 2, 3, 4, 5]

fig, ax = plt.subplots()
ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Top 5 Accuracy (ms)', fontsize=18)
# plt.ylim(0, 14)

plt.xticks(xdata, city, rotation=5)
ax.xaxis.set_tick_params(labelsize=14)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/backup_figures/accuracy/accuracy_intra.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np

# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#6788e8', 'mediumseagreen', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['System\n(TO)', 'NIC', 'End-host\nGPU decode', 'End-host\nCPU decode']
# pos = np.arange(len(city))

ydata = [90, 76.39, 96.88, 96.88]

xdata = [1, 2, 3, 4]

fig, ax = plt.subplots()
ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Top 5 Accuracy (ms)', fontsize=18)
# plt.ylim(0, 14)

plt.xticks(xdata, city, rotation=5)
ax.xaxis.set_tick_params(labelsize=14)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/backup_figures/accuracy/accuracy_top1.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches

# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#6788e8', 'mediumseagreen', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['System\n(TO)', 'NIC', 'End-host']
# pos = np.arange(len(city))

# Top5
ydata = [90, 76.39, 96.88]
# Top1
ydata = [70, 51.26, 84.12]

xdata = [1, 2, 3]

fig, ax = plt.subplots()
ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Top 1 Accuracy', fontsize=18)
plt.ylim(0, 100)

plt.xticks(xdata, city, rotation=5)
ax.xaxis.set_tick_params(labelsize=14)

mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
plt.legend(handles=[mobilenet_legend, combined_legend, convnext_legend], loc=2, prop={'size': 14}, edgecolor='k')


plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/backup_figures/accuracy/accuracy_top5.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#6788e8', 'mediumseagreen', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['System\n(TO)', 'NIC', 'End-host']
# pos = np.arange(len(city))

# Top5
ydata = [90, 76.39, 96.88]
# Top1
# ydata = [70, 51.26, 84.12]

xdata = [1, 2, 3]

fig, ax = plt.subplots()
ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Top 5 Accuracy', fontsize=18)
plt.ylim(0, 100)

plt.xticks(xdata, city, rotation=5)
ax.xaxis.set_tick_params(labelsize=14)

mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
plt.legend(handles=[mobilenet_legend, combined_legend, convnext_legend], loc=3, prop={'size': 14}, edgecolor='k')


plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/backup_figures/cost/cost.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
# raw_colors = ['#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['System\n(TO)', 'NIC\n(TO)', 'GPU+CPU\n(TO)', 'GPU\n(TO)']
# pos = np.arange(len(city))

ydata = [50, 100, 200, 300]

xdata = range(len(ydata))

fig, ax = plt.subplots()
ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
# ax.bar(xdata, ydata2, edgecolor='black', bottom=ydata, color='#ffde4b', hatch='*')

# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('A metric', fontsize=18)
# plt.ylim(0, 14)

plt.xticks(xdata, city, rotation=5)
ax.xaxis.set_tick_params(labelsize=14)
# plt.legend(models)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/backup_figures/latency/latency.py <==
'''
Filename: /Users/laochanlam/git/nic-experiment/figures/end_to_end/latency.py
Path: /Users/laochanlam/git/nic-experiment/figures/end_to_end
Created Date: Sunday, June 26th 2022, 9:51:51 pm
Author: ChonLam Lao 

This script is to draw end-to-end latency figure.
'''

import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np

# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#6788e8', 'mediumseagreen', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['iNIC System', 'iNIC NIC', 'iNIC End-host\nGPU decode', 'iNIC End-host\nCPU decode', 'Triton gRPC\nGPU decode', 'Triton gRPC\nCPU decode', 'Triton HTTP\nGPU decode','Triton HTTP\nCPU decode']
# pos = np.arange(len(city))

ydata = [0, 4.467776367, 5.874825661, 10.90091131, 0, 0, 0, 0]
ydata2 = [0, 2.174670763, 2.180284442, 2.174435823, 0, 0, 0, 0]

xdata = [1, 2, 3, 4, 5 ,6, 7, 8]

fig, ax = plt.subplots()
ax.barh(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
ax.barh(xdata, ydata2, edgecolor='black', left=ydata, color='#ffde4b', hatch='//')
# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.xlabel('Latency (ms)', fontsize=18)
plt.xlim(0, 35)

plt.yticks(xdata, city, rotation=5)
ax.yaxis.set_tick_params(labelsize=14)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/backup_figures/latency/latency_inter.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['System\n(TO)', 'gRPC GPU\ndecode\n(TO)', 'gRPC CPU\ndecode\n(TO)', 'HTTP GPU\ndecode\n(TO)','HTTP CPU\ndecode\n(TO)']
# pos = np.arange(len(city))

ydata = [5, 6, 10, 6, 10]
ydata2 = [2.174670763, 0, 0, 0, 0]

xdata = [1, 2, 3, 4, 5]

fig, ax = plt.subplots()
ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
ax.bar(xdata, ydata2, edgecolor='black', bottom=ydata, color='#ffde4b', hatch='*')

mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=18)
plt.ylim(0, 14)

plt.xticks(xdata, city, rotation=5)
ax.xaxis.set_tick_params(labelsize=14)
# plt.legend(models)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/backup_figures/latency/latency_inter_grpc.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['System\n(TO)', 'gRPC GPU\ndecode\n(TO)', 'gRPC CPU\ndecode\n(TO)']
# pos = np.arange(len(city))

ydata = [5, 6, 10]
ydata2 = [2.174670763, 0, 0]

xdata = [1, 2, 3]

fig, ax = plt.subplots()
ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
ax.bar(xdata, ydata2, edgecolor='black', bottom=ydata, color='#ffde4b', hatch='*')

mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=18)
plt.ylim(0, 14)

plt.xticks(xdata, city, rotation=5)
ax.xaxis.set_tick_params(labelsize=14)
# plt.legend(models)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/backup_figures/latency/latency_inter_http.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['System\n(TO)', 'HTTP GPU\ndecode\n(TO)','HTTP CPU\ndecode\n(TO)']
# pos = np.arange(len(city))

ydata = [5, 6, 10]
ydata2 = [2.174670763, 0, 0]

xdata = [1, 2, 3]

fig, ax = plt.subplots()
ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
ax.bar(xdata, ydata2, edgecolor='black', bottom=ydata, color='#ffde4b', hatch='*')

mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=18)
plt.ylim(0, 14)

plt.xticks(xdata, city, rotation=5)
ax.xaxis.set_tick_params(labelsize=14)
# plt.legend(models)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/backup_figures/latency/latency_intra.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#6788e8', 'mediumseagreen', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['System\n(TO)', 'NIC', 'End-host\nGPU decode', 'End-host\nCPU decode']
# pos = np.arange(len(city))

ydata = [5, 4.467776367, 5.874825661, 10.90091131]
ydata2 = [2.174670763, 2.174670763, 2.180284442, 2.174435823]

xdata = [1, 2, 3, 4]

fig, ax = plt.subplots()
ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
ax.bar(xdata, ydata2, edgecolor='black', bottom=ydata, color='#ffde4b', hatch='*')
# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=18)
plt.ylim(0, 14)

plt.xticks(xdata, city, rotation=5)
ax.xaxis.set_tick_params(labelsize=14)

mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
plt.legend(handles=[mobilenet_legend, convnext_legend, combined_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/cost_end2end_system_C.py <==
from sklearn import preprocessing
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages
import sys
import matplotlib.ticker as mtick

sysname = 'BIF-C'
# 'mediumseagreen', 'plum',
raw_colors = ['mediumseagreen', 'plum', '#6788e8']
patterns = ['\\', '/', '-', 'x', '-']
markers = ['s', 'D', 'o', 'v', 'p', '*']
labels = [sysname + '\n75%\nAcc', sysname + '\n80%\nAcc',
          sysname + '\n85%\nAcc', sysname + '\n95%\nAcc', 'Without\n' + sysname]

figure_name = sys.argv[0][:-3]
print(figure_name)

# x = np.arange(len(labels))  # the label locations
# width = 0.2  # the width of the bars

# fig, ax = plt.subplots()
# rects1 = ax.bar(x - 0.2, inic, width, label='iNIC', color=raw_colors[0], hatch=patterns[0], edgecolor='black')
# rects2 = ax.bar(x + 0, grpc, width, label='gRPC', color=raw_colors[1], hatch=patterns[1], edgecolor='black')
# rects3 = ax.bar(x + 0.2, http, width, label='HTTP', color=raw_colors[2], hatch=patterns[2], edgecolor='black')

# ax.plot(yo, secondary_y=True)

# # Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel('Latency (ms)')
# ax.set_xticks(x, labels)
# ax.legend()

# # ax.bar_label(rects1, padding=3)
# # ax.bar_label(rects2, padding=3)
# # ax.bar_label(rects3, padding=3)

# fig.tight_layout()

# plt.show()


import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
width = .5 # width of a bar


def normalized(raw):
    return [float(i)/max(raw) for i in raw]

gpu_decode_time = [1281, 1234, 1226, 1226, 1101]
gpu_inference_time = [4855, 4903, 4858, 4773, 5578]
gpu_total_time = np.array(gpu_decode_time) + np.array(gpu_inference_time)

gpu_decode_time_mean = np.mean(gpu_decode_time)
gpu_inference_time_mean = np.mean(gpu_inference_time)
gpu_total_time_mean = np.mean(gpu_total_time)
gpu_decode_time_std = np.std(gpu_decode_time)
gpu_inference_time_std = np.std(gpu_inference_time)
gpu_total_time_std = np.std(gpu_total_time)

print(gpu_inference_time_mean, gpu_total_time_mean)
gpu_decode_flow = [gpu_inference_time_mean, gpu_total_time_mean]
normalized_gpu_decode_flow = normalized(gpu_decode_flow)
print(normalized_gpu_decode_flow)
# Confidence Threshold: 0.0 (75%), 5.7 (80%), 6.6 (85%), 7.55 (90%), 9.35 (95%)

handled_75_precentage = [0, 0]
handled_80_precentage = [
    4014/(48656) * normalized_gpu_decode_flow[0], 4014/(48656) * normalized_gpu_decode_flow[1]]
handled_85_precentage = [
    11901/(48656) * normalized_gpu_decode_flow[0], 11901/(48656) * normalized_gpu_decode_flow[1]]
handled_95_precentage = [
    39480/(48656) * normalized_gpu_decode_flow[0], 39480/(48656) * normalized_gpu_decode_flow[1]]
# handled_gpu_precentage = [4858/(4858+1226), (4858+1226)/(4858+1226)]
print(normalized_gpu_decode_flow)
print(handled_80_precentage)
m1_t = pd.DataFrame({
    'JPEG Decoding': [handled_75_precentage[1] - handled_75_precentage[0], handled_80_precentage[1] - handled_80_precentage[0], handled_85_precentage[1] - handled_85_precentage[0], handled_95_precentage[1] - handled_95_precentage[0], normalized_gpu_decode_flow[1] - normalized_gpu_decode_flow[0]],
    'Inference': [handled_75_precentage[0], handled_80_precentage[0], handled_85_precentage[0], handled_95_precentage[0], normalized_gpu_decode_flow[0]]})
# m1_t = pd.DataFrame({
#     'GPU Handled' : [handled_75_precentage, 0.4, 0.6, 1],
#     'FPGA Handled' : [0.8, 0.6, 0.4, 0],})

left_ax = m1_t[['Inference', 'JPEG Decoding']].plot(
    stacked=True, kind='bar', width=width, color=raw_colors, edgecolor='black')
# m1_t['bad_rate'].plot(secondary_y=True, marker="s", color='mediumseagreen', linestyle="-", linewidth=2, markersize=10)
print(m1_t)
# right_ax = plt.gca()

bars = left_ax.patches
hatches = ''.join(h*len(m1_t) for h in patterns)

for bar, hatch in zip(bars, hatches):
    bar.set_hatch(hatch)
    
# plt.xlim([-width, len(m1_t['HTTP'])-width])
left_ax.set_xticklabels(labels, fontsize=18, rotation=0)

plt.legend(prop={'size': 18}, edgecolor='k')
# left_ax.get_legend().remove()
# plt.ylim([50, 100])
left_ax.grid()
# # right_ax.set_ylabel('Top5 Accuracy', fontsize=18)
left_ax.set_ylabel('GPU Utilization', fontsize=18)
# left_ax.set_xlabel('Packet Loss Rate', fontsize=18)

left_ax.xaxis.set_tick_params(labelsize=18)
left_ax.yaxis.set_tick_params(labelsize=18)
left_ax.yaxis.set_major_formatter(mtick.PercentFormatter(1.0))

plt.tight_layout()

pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/cost_end2end_system_C_settings.py <==
from sklearn import preprocessing
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages
import sys
import matplotlib.ticker as mtick

sysname = 'BIF-C'
# 'mediumseagreen', 'plum',
raw_colors = ['mediumseagreen', 'plum', '#6788e8']
patterns = ['\\', '/', '-', 'x', '-']
markers = ['s', 'D', 'o', 'v', 'p', '*']
labels = [sysname + '\nEdge\n85%', sysname + '\nMiddle\n85%', sysname + '\nDC\n85%',
          'Without\n' + sysname]
inic = [4.467776367, 4.467776367, 4.467776367, 4.467776367, 4.467776367]
grpc = [5, 6, 7, 8, 9]
http = [5, 6, 7, 8, 9]

figure_name = sys.argv[0][:-3]
print(figure_name)

# x = np.arange(len(labels))  # the label locations
# width = 0.2  # the width of the bars

# fig, ax = plt.subplots()
# rects1 = ax.bar(x - 0.2, inic, width, label='iNIC', color=raw_colors[0], hatch=patterns[0], edgecolor='black')
# rects2 = ax.bar(x + 0, grpc, width, label='gRPC', color=raw_colors[1], hatch=patterns[1], edgecolor='black')
# rects3 = ax.bar(x + 0.2, http, width, label='HTTP', color=raw_colors[2], hatch=patterns[2], edgecolor='black')

# ax.plot(yo, secondary_y=True)

# # Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel('Latency (ms)')
# ax.set_xticks(x, labels)
# ax.legend()

# # ax.bar_label(rects1, padding=3)
# # ax.bar_label(rects2, padding=3)
# # ax.bar_label(rects3, padding=3)

# fig.tight_layout()

# plt.show()


import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
width = .5 # width of a bar


def normalized(raw):
    return [float(i)/max(raw) for i in raw]

gpu_decode_time = [1281, 1234, 1226, 1226, 1101]
gpu_inference_time = [4855, 4903, 4858, 4773, 5578]
gpu_total_time = np.array(gpu_decode_time) + np.array(gpu_inference_time)

gpu_decode_time_mean = np.mean(gpu_decode_time)
gpu_inference_time_mean = np.mean(gpu_inference_time)
gpu_total_time_mean = np.mean(gpu_total_time)
gpu_decode_time_std = np.std(gpu_decode_time)
gpu_inference_time_std = np.std(gpu_inference_time)
gpu_total_time_std = np.std(gpu_total_time)

print(gpu_inference_time_mean, gpu_total_time_mean)
gpu_decode_flow = [gpu_inference_time_mean, gpu_total_time_mean]
normalized_gpu_decode_flow = normalized(gpu_decode_flow)

handled_75 = [47147, 0]
handled_80 = [32105, 16551]
handled_85 = [16519, 32137]
handled_gpu = [0, 47147]

handled_75_precentage = [0, 0]
handled_80_precentage = [
    4014/(48656) * normalized_gpu_decode_flow[0], 4014/(48656) * normalized_gpu_decode_flow[1]]
handled_85_precentage = [
    11901/(48656) * normalized_gpu_decode_flow[0], 11901/(48656) * normalized_gpu_decode_flow[1]]
handled_95_precentage = [
    39480/(48656) * normalized_gpu_decode_flow[0], 39480/(48656) * normalized_gpu_decode_flow[1]]
# handled_gpu_precentage = [4858/(4858+1226), (4858+1226)/(4858+1226)]
print(normalized_gpu_decode_flow)
print(handled_80_precentage)
m1_t = pd.DataFrame({
    'JPEG Decoding': [handled_85_precentage[1] - handled_85_precentage[0], handled_85_precentage[1] - handled_85_precentage[0], handled_85_precentage[1] - handled_85_precentage[0], normalized_gpu_decode_flow[1] - normalized_gpu_decode_flow[0]],
    'Inference': [handled_85_precentage[0], handled_85_precentage[0], handled_85_precentage[0], normalized_gpu_decode_flow[0]]})
# m1_t = pd.DataFrame({
#     'GPU Handled' : [handled_75_precentage, 0.4, 0.6, 1],
#     'FPGA Handled' : [0.8, 0.6, 0.4, 0],})

left_ax = m1_t[['Inference', 'JPEG Decoding']].plot(
    stacked=True, kind='bar', width=width, color=raw_colors, edgecolor='black')
# m1_t['bad_rate'].plot(secondary_y=True, marker="s", color='mediumseagreen', linestyle="-", linewidth=2, markersize=10)
print(m1_t)
# right_ax = plt.gca()

bars = left_ax.patches
hatches = ''.join(h*len(m1_t) for h in patterns)

for bar, hatch in zip(bars, hatches):
    bar.set_hatch(hatch)
    
# plt.xlim([-width, len(m1_t['HTTP'])-width])
left_ax.set_xticklabels(labels, fontsize=18, rotation=0)

plt.legend(prop={'size': 18}, edgecolor='k')
# left_ax.get_legend().remove()
# plt.ylim([50, 100])
left_ax.grid()
# # right_ax.set_ylabel('Top5 Accuracy', fontsize=18)
left_ax.set_ylabel('GPU Utilization', fontsize=18)
# left_ax.set_xlabel('Packet Loss Rate', fontsize=18)

left_ax.xaxis.set_tick_params(labelsize=18)
left_ax.yaxis.set_tick_params(labelsize=18)
left_ax.yaxis.set_major_formatter(mtick.PercentFormatter(1.0))

plt.tight_layout()

pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/cost_end2end_system_L.py <==
from sklearn import preprocessing
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages
import sys
import matplotlib.ticker as mtick

sysname = 'BIF-L'
# 'mediumseagreen', 'plum',
raw_colors = ['mediumseagreen', 'plum', '#6788e8']
patterns = ['\\', '/', '-', 'x', '-']
markers = ['s', 'D', 'o', 'v', 'p', '*']
labels = [sysname + '\n75%\nAcc', sysname + '\n80%\nAcc',
          sysname + '\n85%\nAcc', sysname + '\n95%\nAcc', 'Without\n' + sysname]
inic = [4.467776367, 4.467776367, 4.467776367, 4.467776367, 4.467776367]
grpc = [5, 6, 7, 8, 9]
http = [5, 6, 7, 8, 9]

figure_name = sys.argv[0][:-3]
print(figure_name)

# x = np.arange(len(labels))  # the label locations
# width = 0.2  # the width of the bars

# fig, ax = plt.subplots()
# rects1 = ax.bar(x - 0.2, inic, width, label='iNIC', color=raw_colors[0], hatch=patterns[0], edgecolor='black')
# rects2 = ax.bar(x + 0, grpc, width, label='gRPC', color=raw_colors[1], hatch=patterns[1], edgecolor='black')
# rects3 = ax.bar(x + 0.2, http, width, label='HTTP', color=raw_colors[2], hatch=patterns[2], edgecolor='black')

# ax.plot(yo, secondary_y=True)

# # Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel('Latency (ms)')
# ax.set_xticks(x, labels)
# ax.legend()

# # ax.bar_label(rects1, padding=3)
# # ax.bar_label(rects2, padding=3)
# # ax.bar_label(rects3, padding=3)

# fig.tight_layout()

# plt.show()


import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
width = .5 # width of a bar


def normalized(raw):
    return [float(i)/max(raw) for i in raw]

gpu_decode_time = [1281, 1234, 1226, 1226, 1101]
gpu_inference_time = [4855, 4903, 4858, 4773, 5578]
gpu_total_time = np.array(gpu_decode_time) + np.array(gpu_inference_time)

gpu_decode_time_mean = np.mean(gpu_decode_time)
gpu_inference_time_mean = np.mean(gpu_inference_time)
gpu_total_time_mean = np.mean(gpu_total_time)
gpu_decode_time_std = np.std(gpu_decode_time)
gpu_inference_time_std = np.std(gpu_inference_time)
gpu_total_time_std = np.std(gpu_total_time)

print(gpu_inference_time_mean, gpu_total_time_mean)
gpu_decode_flow = [gpu_inference_time_mean, gpu_total_time_mean]
normalized_gpu_decode_flow = normalized(gpu_decode_flow)


handled_75_precentage = [0, 0]
handled_80_precentage = [
    16551/(32105+16551) * normalized_gpu_decode_flow[0], 16551/(32105+16551) * normalized_gpu_decode_flow[1]]
handled_85_precentage = [
    32137/(16519+32137) * normalized_gpu_decode_flow[0], 32137/(16519+32137) * normalized_gpu_decode_flow[1]]
# handled_gpu_precentage = [4858/(4858+1226), (4858+1226)/(4858+1226)]
print(normalized_gpu_decode_flow)
print(handled_80_precentage)

# Confidence Threshold: 0.0 (75%), 5.7 (80%), 6.6 (85%), 7.55 (90%), 9.35 (95%)

full_utilization = 5.853002057379748
full_utilization_std = 1.922097441143494

target_acc75 = 1.3729008559025635
target_acc75_std = 1.0112940506383943

target_acc80 = 1.7403424269020287
target_acc80_std = 1.2771127710454393

target_acc85 = 2.4707335720075707
target_acc85_std = 1.6170281116295424

target_acc95 = 5.0063358022260624
target_acc95_std = 1.991401215585178


target_acc75_percent = target_acc75 / full_utilization
target_acc80_percent = target_acc80 / full_utilization
target_acc85_percent = target_acc85 / full_utilization
target_acc95_percent = target_acc95 / full_utilization

error_bar = [target_acc75_std, target_acc80_std,
             target_acc85_std, target_acc95_std, full_utilization_std]

m1_t = pd.DataFrame({
    'GPU Utilization': [target_acc75_percent, target_acc80_percent, target_acc85_percent, target_acc95_percent, 1],
})
# m1_t = pd.DataFrame({
#     'GPU Handled' : [handled_75_precentage, 0.4, 0.6, 1],
#     'FPGA Handled' : [0.8, 0.6, 0.4, 0],})

left_ax = m1_t[['GPU Utilization']].plot(kind='bar',  width=width, color=raw_colors, edgecolor='black')
# m1_t['bad_rate'].plot(secondary_y=True, marker="s", color='mediumseagreen', linestyle="-", linewidth=2, markersize=10)
print(m1_t)
# right_ax = plt.gca()

bars = left_ax.patches
hatches = ''.join(h*len(m1_t) for h in patterns)

for bar, hatch in zip(bars, hatches):
    bar.set_hatch(hatch)
    
# plt.xlim([-width, len(m1_t['HTTP'])-width])
left_ax.set_xticklabels(labels, fontsize=18, rotation=0)

plt.legend(prop={'size': 18}, edgecolor='k')
# left_ax.get_legend().remove()
# plt.ylim([0, 1.1])

# # right_ax.set_ylabel('Top5 Accuracy', fontsize=18)
left_ax.set_ylabel('GPU Utilization', fontsize=18)
# left_ax.set_xlabel('Packet Loss Rate', fontsize=18)

left_ax.xaxis.set_tick_params(labelsize=18)
left_ax.yaxis.set_tick_params(labelsize=18)
left_ax.yaxis.set_major_formatter(mtick.PercentFormatter(1.0))

plt.tight_layout()
left_ax.grid()
pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/cost_end2end_system_L_settings.py <==
from sklearn import preprocessing
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages
import sys
import matplotlib.ticker as mtick

sysname = 'BIF-L'
# 'mediumseagreen', 'plum',
raw_colors = ['mediumseagreen', 'plum', '#6788e8']
patterns = ['\\', '/', '-', 'x', '-']
markers = ['s', 'D', 'o', 'v', 'p', '*']
labels = [sysname + '\nEdge\n85%', sysname + '\nMiddle\n85%', sysname + '\nDC\n85%',
          'Without\n' + sysname]
inic = [4.467776367, 4.467776367, 4.467776367, 4.467776367, 4.467776367]
grpc = [5, 6, 7, 8, 9]
http = [5, 6, 7, 8, 9]

figure_name = sys.argv[0][:-3]
print(figure_name)

# x = np.arange(len(labels))  # the label locations
# width = 0.2  # the width of the bars

# fig, ax = plt.subplots()
# rects1 = ax.bar(x - 0.2, inic, width, label='iNIC', color=raw_colors[0], hatch=patterns[0], edgecolor='black')
# rects2 = ax.bar(x + 0, grpc, width, label='gRPC', color=raw_colors[1], hatch=patterns[1], edgecolor='black')
# rects3 = ax.bar(x + 0.2, http, width, label='HTTP', color=raw_colors[2], hatch=patterns[2], edgecolor='black')

# ax.plot(yo, secondary_y=True)

# # Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel('Latency (ms)')
# ax.set_xticks(x, labels)
# ax.legend()

# # ax.bar_label(rects1, padding=3)
# # ax.bar_label(rects2, padding=3)
# # ax.bar_label(rects3, padding=3)

# fig.tight_layout()

# plt.show()


import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
width = .5 # width of a bar


def normalized(raw):
    return [float(i)/max(raw) for i in raw]

gpu_decode_time = [1281, 1234, 1226, 1226, 1101]
gpu_inference_time = [4855, 4903, 4858, 4773, 5578]
gpu_total_time = np.array(gpu_decode_time) + np.array(gpu_inference_time)

gpu_decode_time_mean = np.mean(gpu_decode_time)
gpu_inference_time_mean = np.mean(gpu_inference_time)
gpu_total_time_mean = np.mean(gpu_total_time)
gpu_decode_time_std = np.std(gpu_decode_time)
gpu_inference_time_std = np.std(gpu_inference_time)
gpu_total_time_std = np.std(gpu_total_time)

print(gpu_inference_time_mean, gpu_total_time_mean)
gpu_decode_flow = [gpu_inference_time_mean, gpu_total_time_mean]
normalized_gpu_decode_flow = normalized(gpu_decode_flow)


handled_75_precentage = [0, 0]
handled_80_precentage = [
    16551/(32105+16551) * normalized_gpu_decode_flow[0], 16551/(32105+16551) * normalized_gpu_decode_flow[1]]
handled_85_precentage = [
    32137/(16519+32137) * normalized_gpu_decode_flow[0], 32137/(16519+32137) * normalized_gpu_decode_flow[1]]
# handled_gpu_precentage = [4858/(4858+1226), (4858+1226)/(4858+1226)]
print(normalized_gpu_decode_flow)
print(handled_80_precentage)

# Confidence Threshold: 18.2 (75%), 8.45 (80%), 7.15 (85%)

full_utilization = 5.853002057379748
full_utilization_std = 1.922097441143494

target_acc75 = 1.3729008559025635
target_acc75_std = 1.0112940506383943

target_acc80 = 1.7403424269020287
target_acc80_std = 1.2771127710454393

target_acc85 = 2.4707335720075707
target_acc85_std = 1.6170281116295424

target_acc95 = 5.0063358022260624
target_acc95_std = 1.991401215585178


target_acc75_percent = target_acc75 / full_utilization
target_acc80_percent = target_acc80 / full_utilization
target_acc85_percent = target_acc85 / full_utilization
target_acc95_percent = target_acc95 / full_utilization

error_bar = [target_acc75_std, target_acc80_std,
             target_acc85_std, target_acc95_std, full_utilization_std]

m1_t = pd.DataFrame({
    'GPU Utilization': [target_acc85_percent, target_acc85_percent, target_acc85_percent, 1],
})
# m1_t = pd.DataFrame({
#     'GPU Handled' : [handled_75_precentage, 0.4, 0.6, 1],
#     'FPGA Handled' : [0.8, 0.6, 0.4, 0],})

left_ax = m1_t[['GPU Utilization']].plot(
    kind='bar',  width=width, color=raw_colors, edgecolor='black')
# m1_t['bad_rate'].plot(secondary_y=True, marker="s", color='mediumseagreen', linestyle="-", linewidth=2, markersize=10)
print(m1_t)
# right_ax = plt.gca()

bars = left_ax.patches
hatches = ''.join(h*len(m1_t) for h in patterns)

for bar, hatch in zip(bars, hatches):
    bar.set_hatch(hatch)
    
# plt.xlim([-width, len(m1_t['HTTP'])-width])
left_ax.set_xticklabels(labels, fontsize=18, rotation=0)
left_ax.grid()
plt.legend(prop={'size': 18}, edgecolor='k')
# left_ax.get_legend().remove()
plt.ylim([0, 1.1])

# # right_ax.set_ylabel('Top5 Accuracy', fontsize=18)
left_ax.set_ylabel('GPU Utilization', fontsize=18)
# left_ax.set_xlabel('Packet Loss Rate', fontsize=18)

left_ax.xaxis.set_tick_params(labelsize=18)
left_ax.yaxis.set_tick_params(labelsize=18)
left_ax.yaxis.set_major_formatter(mtick.PercentFormatter(1.0))

plt.tight_layout()

pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/latency_end2end_numrequests.py <==
from sklearn import preprocessing
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages
import sys
import matplotlib.ticker as mtick

sysname = 'BIF'
# 'mediumseagreen', 'plum',
raw_colors = ['mediumseagreen', 'plum', '#6788e8']
patterns = ['\\', '/', '-', 'x', '-']
markers = ['s', 'D', 'o', 'v', 'p', '*']
labels = [sysname + '\n75%\nAcc', sysname + '\n80%\nAcc',
          sysname + '\n85%\nAcc', 'Without\n' + sysname]
inic = [4.467776367, 4.467776367, 4.467776367, 4.467776367, 4.467776367]
grpc = [5, 6, 7, 8, 9]
http = [5, 6, 7, 8, 9]

figure_name = sys.argv[0][:-3]
print(figure_name)

# x = np.arange(len(labels))  # the label locations
# width = 0.2  # the width of the bars

# fig, ax = plt.subplots()
# rects1 = ax.bar(x - 0.2, inic, width, label='iNIC', color=raw_colors[0], hatch=patterns[0], edgecolor='black')
# rects2 = ax.bar(x + 0, grpc, width, label='gRPC', color=raw_colors[1], hatch=patterns[1], edgecolor='black')
# rects3 = ax.bar(x + 0.2, http, width, label='HTTP', color=raw_colors[2], hatch=patterns[2], edgecolor='black')

# ax.plot(yo, secondary_y=True)

# # Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel('Latency (ms)')
# ax.set_xticks(x, labels)
# ax.legend()

# # ax.bar_label(rects1, padding=3)
# # ax.bar_label(rects2, padding=3)
# # ax.bar_label(rects3, padding=3)

# fig.tight_layout()

# plt.show()


import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
width = .5 # width of a bar


def normalized(raw):
    return [float(i)/max(raw) for i in raw]

gpu_decode_time = [1281, 1234, 1226, 1226, 1101]
gpu_inference_time = [4855, 4903, 4858, 4773, 5578]
gpu_total_time = np.array(gpu_decode_time) + np.array(gpu_inference_time)

gpu_decode_time_mean = np.mean(gpu_decode_time)
gpu_inference_time_mean = np.mean(gpu_inference_time)
gpu_total_time_mean = np.mean(gpu_total_time)
gpu_decode_time_std = np.std(gpu_decode_time)
gpu_inference_time_std = np.std(gpu_inference_time)
gpu_total_time_std = np.std(gpu_total_time)

print(gpu_inference_time_mean, gpu_total_time_mean)
gpu_decode_flow = [gpu_inference_time_mean, gpu_total_time_mean]
normalized_gpu_decode_flow = normalized(gpu_decode_flow)

handled_75 = [47147, 0]
handled_80 = [32105, 16551]
handled_85 = [16519, 32137]
handled_gpu = [0, 47147]

handled_75_precentage = [0, 0]
handled_80_precentage = [
    16551/(32105+16551) * normalized_gpu_decode_flow[0], 16551/(32105+16551) * normalized_gpu_decode_flow[1]]
handled_85_precentage = [
    32137/(16519+32137) * normalized_gpu_decode_flow[0], 32137/(16519+32137) * normalized_gpu_decode_flow[1]]
# handled_gpu_precentage = [4858/(4858+1226), (4858+1226)/(4858+1226)]
print(normalized_gpu_decode_flow)
print(handled_80_precentage)
m1_t = pd.DataFrame({
    'JPEG Decoding': [handled_75_precentage[1] - handled_75_precentage[0], handled_80_precentage[1] - handled_80_precentage[0], handled_85_precentage[1] - handled_85_precentage[0], normalized_gpu_decode_flow[1] - normalized_gpu_decode_flow[0]],
    'Inference': [handled_75_precentage[0], handled_80_precentage[0], handled_85_precentage[0], normalized_gpu_decode_flow[0]]})
# m1_t = pd.DataFrame({
#     'GPU Handled' : [handled_75_precentage, 0.4, 0.6, 1],
#     'FPGA Handled' : [0.8, 0.6, 0.4, 0],})

left_ax = m1_t[['Inference', 'JPEG Decoding']].plot(
    stacked=True, kind='bar', width=width, color=raw_colors, edgecolor='black')
# m1_t['bad_rate'].plot(secondary_y=True, marker="s", color='mediumseagreen', linestyle="-", linewidth=2, markersize=10)
print(m1_t)
# right_ax = plt.gca()

bars = left_ax.patches
hatches = ''.join(h*len(m1_t) for h in patterns)

for bar, hatch in zip(bars, hatches):
    bar.set_hatch(hatch)
    
# plt.xlim([-width, len(m1_t['HTTP'])-width])
left_ax.set_xticklabels(labels, fontsize=18, rotation=0)

plt.legend(prop={'size': 18}, edgecolor='k')
# left_ax.get_legend().remove()
# plt.ylim([50, 100])

# # right_ax.set_ylabel('Top5 Accuracy', fontsize=18)
left_ax.set_ylabel('GPU Utilization', fontsize=18)
# left_ax.set_xlabel('Packet Loss Rate', fontsize=18)

left_ax.xaxis.set_tick_params(labelsize=18)
left_ax.yaxis.set_tick_params(labelsize=18)
left_ax.yaxis.set_major_formatter(mtick.PercentFormatter(1.0))

plt.tight_layout()

pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/latency_end2end_system.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#ff3a43', '#ff3a43', '#ff3a43', '#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

sysname = 'BIF'

city=[sysname + '\n75%\nAcc', sysname + '\n80%\nAcc', sysname + '\n85%\nAcc', 'TIS\ngRPC', 'TIS\nHTTP']
# pos = np.arange(len(city))

client_cost_mean = 2.22859256823
client_cost_std = 0.726748097267

client_cost = [client_cost_mean, client_cost_mean, client_cost_mean, 0, 0]
client_cost_std = [client_cost_std, client_cost_std, client_cost_std, 0, 0]
compute_cost = [4.4806358983434045, 6.471756895589262, 8.194556891478603, 7.5766416640561065, 7.503849776109792]
compute_cost_std = [1.1467114718774931, 3.0424081265941143, 3.1157399165632236, 0.9196394110774506, 0.8122360375802454]


compute_and_client_cost = np.array(client_cost) + np.array(compute_cost)
network_cost = [0.20020553294693144, 3.6017758046614876, 6.5466518682944885, 10, 10]
network_cost_std = [0.04533527573007202, 4.737687138407787, 4.81523921997848, 0, 0]

xdata = [1, 2, 3, 4, 5]

fig, ax = plt.subplots()
ax.bar(xdata, client_cost, yerr=client_cost_std, edgecolor='black', color='#ffde4b', hatch='\\',alpha=1, label='Client', width=0.7, error_kw=dict(ecolor='black',elinewidth=2,linewidth=3,capsize=3,capthick=2))
ax.bar(xdata, compute_cost, yerr=compute_cost_std, edgecolor='black', bottom=client_cost, color='#ff3a43', hatch='/',alpha=1, label='Compute', width=0.7, error_kw=dict(ecolor='black',elinewidth=2,linewidth=3,capsize=3,capthick=2))
ax.bar(xdata, network_cost, yerr=network_cost_std, edgecolor='black', bottom=compute_and_client_cost, color='#6788e8', hatch='x',alpha=1, label='Network', width=0.7, error_kw=dict(ecolor='black',elinewidth=2,linewidth=3,capsize=3,capthick=2))
plt.legend(loc=2, prop={'size': 16}, edgecolor='k')
# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=18)
# plt.ylim(0, 14)

plt.xticks(xdata, city)
ax.xaxis.set_tick_params(labelsize=18)
ax.yaxis.set_tick_params(labelsize=18)
# plt.legend(models)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/latency_end2end_system_C.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#ff3a43', '#ff3a43', '#ff3a43', '#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

sysname = 'BIF-C'

city = [sysname + '\n75%\nAcc', sysname + '\n80%\nAcc', sysname +
        '\n85%\nAcc', sysname + '\n95%\nAcc', 'TIS\ngRPC\n            96% ACC', 'TIS\nHTTP']
# pos = np.arange(len(city))

client_cost_mean = 2.22772019915
client_cost_std = 0.722780211903
client_cost_stderr = 0.00327842898188
client_cost_max = 8.056
client_cost_median = 2.212
client_cost_min = 0.06
# Confidence Threshold: 18.2, 8.45, 7.15
client_cost_mean = [client_cost_mean, client_cost_mean,
                    client_cost_mean, client_cost_mean, 0, 0]
client_cost_std = [client_cost_std, client_cost_std,
                   client_cost_std, client_cost_std, 0, 0]
client_cost_stderr = [client_cost_stderr,
                      client_cost_stderr, client_cost_stderr,client_cost_stderr, 0, 0]

grpc_cost_mean = 7.66994648743
grpc_cost_std = 1.29900088974
grpc_cost_stderr = 0.00589208461198
grpc_cost_max = 15.1658058167
grpc_cost_median = 7.05373287201
grpc_cost_min = 5.5627822876

http_cost_mean = 7.87968709725
http_cost_std = 1.51189691247
http_cost_stderr = 0.00685775090938
http_cost_max = 67.414522171
http_cost_median = 7.7520608902
http_cost_min = 6.15620613098

# Confidence Threshold: 0.0 (75%), 5.7 (80%), 6.6 (85%), 7.55 (90%), 9.35 (95%)

compute_cost = [4.480101201477184, 4.9622901904908865,
                5.910387832757272, 9.227767148088715, grpc_cost_mean, http_cost_mean]
compute_cost_stacked_std = [1.4787933736934424, 2.0258796510770356,
                            2.7522866185720916, 4.010003673189126, grpc_cost_std, http_cost_std]


compute_and_client_cost = np.array(client_cost_mean) + np.array(compute_cost)
network_cost = [0.20000000000000004,
                1.0227379335884457, 2.6418796033411516, 8.31237295807102, 10.2, 10.2]
network_cost_stacked_std = [1.9152976114431313,
                            2.5929325477765173, 3.413896494903966, 4.160405930243191, grpc_cost_std, http_cost_std]


xdata = [1, 2, 3, 4, 5, 6]

fig, ax = plt.subplots()
ax.bar(xdata, client_cost_mean, yerr=client_cost_std, edgecolor='black', color='#ffde4b', hatch='\\', alpha=1,
       label='Client', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
ax.bar(xdata, compute_cost, yerr=compute_cost_stacked_std, edgecolor='black', bottom=client_cost_mean, color='#ff3a43', hatch='/',
       alpha=1, label='Compute', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
ax.bar(xdata, network_cost, yerr=network_cost_stacked_std, edgecolor='black', bottom=compute_and_client_cost, color='#6788e8',
       hatch='x', alpha=1, label='Network', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
plt.legend(loc=2, prop={'size': 16}, edgecolor='k')
# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=18)
plt.ylim(0, 25)

plt.xticks(xdata, city)
ax.xaxis.set_tick_params(labelsize=18)
ax.yaxis.set_tick_params(labelsize=18)
# plt.legend(models)

plt.tight_layout()
plt.grid()

pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/latency_end2end_system_C_2.5_2.5.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#ff3a43', '#ff3a43', '#ff3a43', '#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

sysname = 'BIF-C'

city = [sysname + '\n75%\nAcc', sysname + '\n80%\nAcc', sysname +
        '\n85%\nAcc', 'TIS\ngRPC\n            96% ACC', 'TIS\nHTTP']
# pos = np.arange(len(city))

client_cost_mean = 2.22772019915
client_cost_std = 0.722780211903
client_cost_stderr = 0.00327842898188
client_cost_max = 8.056
client_cost_median = 2.212
client_cost_min = 0.06
# Confidence Threshold: 18.2, 8.45, 7.15
client_cost_mean = [client_cost_mean, client_cost_mean, client_cost_mean, 0, 0]
client_cost_std = [client_cost_std, client_cost_std, client_cost_std, 0, 0]
client_cost_stderr = [client_cost_stderr,
                      client_cost_stderr, client_cost_stderr, 0, 0]

grpc_cost_mean = 7.66994648743
grpc_cost_std = 1.29900088974
grpc_cost_stderr = 0.00589208461198
grpc_cost_max = 15.1658058167
grpc_cost_median = 7.05373287201
grpc_cost_min = 5.5627822876

http_cost_mean = 7.87968709725
http_cost_std = 1.51189691247
http_cost_stderr = 0.00685775090938
http_cost_max = 67.414522171
http_cost_median = 7.7520608902
http_cost_min = 6.15620613098


compute_cost = [4.479927436900794, 6.434959099658477,
                8.142152223964121, grpc_cost_mean, http_cost_mean]
compute_cost_stacked_std = [1.478743391449356, 3.045957537056216,
                            3.7280850421599196, grpc_cost_std, http_cost_std]


compute_and_client_cost = np.array(client_cost_mean) + np.array(compute_cost)
network_cost = [5.000102867958688,
                6.670267045220754, 8.129654775130643, 10.0, 10.0]
network_cost_stacked_std = [1.4353514673980827,
                            3.0421654623410803, 3.6254508979224536, grpc_cost_std, http_cost_std]

xdata = [1, 2, 3, 4, 5]

fig, ax = plt.subplots()
ax.bar(xdata, client_cost_mean, yerr=client_cost_std, edgecolor='black', color='#ffde4b', hatch='\\', alpha=1,
       label='Client', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
ax.bar(xdata, compute_cost, yerr=compute_cost_stacked_std, edgecolor='black', bottom=client_cost_mean, color='#ff3a43', hatch='/',
       alpha=1, label='Compute', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
ax.bar(xdata, network_cost, yerr=network_cost_stacked_std, edgecolor='black', bottom=compute_and_client_cost, color='#6788e8',
       hatch='x', alpha=1, label='Network', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
plt.legend(loc='best', prop={'size': 15.2}, edgecolor='k', ncol=3)
# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=18)
plt.ylim(0, 26)

plt.xticks(xdata, city)
ax.xaxis.set_tick_params(labelsize=18)
ax.yaxis.set_tick_params(labelsize=18)
# plt.legend(models)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/latency_end2end_system_C_5_0.1.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#ff3a43', '#ff3a43', '#ff3a43', '#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

sysname = 'BIF-C'

city = [sysname + '\n75%\nAcc', sysname + '\n80%\nAcc', sysname +
        '\n85%\nAcc', 'TIS\ngRPC\n            96% ACC', 'TIS\nHTTP']
# pos = np.arange(len(city))

client_cost_mean = 2.22772019915
client_cost_std = 0.722780211903
client_cost_stderr = 0.00327842898188
client_cost_max = 8.056
client_cost_median = 2.212
client_cost_min = 0.06
client_cost_mean = [client_cost_mean, client_cost_mean, client_cost_mean, 0, 0]
client_cost_std = [client_cost_std, client_cost_std, client_cost_std, 0, 0]
client_cost_stderr = [client_cost_stderr,
                      client_cost_stderr, client_cost_stderr, 0, 0]

grpc_cost_mean = 7.66994648743
grpc_cost_std = 1.29900088974
grpc_cost_stderr = 0.00589208461198
grpc_cost_max = 15.1658058167
grpc_cost_median = 7.05373287201
grpc_cost_min = 5.5627822876

http_cost_mean = 7.87968709725
http_cost_std = 1.51189691247
http_cost_stderr = 0.00685775090938
http_cost_max = 67.414522171
http_cost_median = 7.7520608902
http_cost_min = 6.15620613098


# Confidence Threshold: 18.2, 8.45, 7.15
compute_cost = [4.479927436900794, 6.434959099658477,
                8.142152223964121, grpc_cost_mean, http_cost_mean]
compute_cost_stacked_std = [1.478743391449356, 3.045957537056216,
                            3.7280850421599196, grpc_cost_std, http_cost_std]


compute_and_client_cost = np.array(client_cost_mean) + np.array(compute_cost)
network_cost = [10.000004114718347,
                10.06681068180883, 10.125186191005223, 10.2, 10.2]
network_cost_stacked_std = [3.3576367292020337,
                            3.6740092427127524, 3.833071660281215, grpc_cost_std, http_cost_std]

xdata = [1, 2, 3, 4, 5]

fig, ax = plt.subplots()
ax.bar(xdata, client_cost_mean, yerr=client_cost_std, edgecolor='black', color='#ffde4b', hatch='\\', alpha=1,
       label='Client', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
ax.bar(xdata, compute_cost, yerr=compute_cost_stacked_std, edgecolor='black', bottom=client_cost_mean, color='#ff3a43', hatch='/',
       alpha=1, label='Compute', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
ax.bar(xdata, network_cost, yerr=network_cost_stacked_std, edgecolor='black', bottom=compute_and_client_cost, color='#6788e8',
       hatch='x', alpha=1, label='Network', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
plt.legend(loc='best', prop={'size': 15.2}, edgecolor='k', ncol=3)
# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=18)
plt.ylim(0, 28.5)

plt.xticks(xdata, city)
ax.xaxis.set_tick_params(labelsize=18)
ax.yaxis.set_tick_params(labelsize=18)
# plt.legend(models)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/latency_end2end_system_C_settings.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#ff3a43', '#ff3a43', '#ff3a43', '#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

sysname = 'BIF-C'

city = [sysname + '\nEdge\n85%', sysname + '\nMiddle\n85%', sysname + '\nDC\n85%',
        'TIS\ngRPC\n            96% ACC', 'TIS\nHTTP']
# pos = np.arange(len(city))

client_cost_mean = 2.22772019915
client_cost_std = 0.722780211903
client_cost_stderr = 0.00327842898188
client_cost_max = 8.056
client_cost_median = 2.212
client_cost_min = 0.06
# Confidence Threshold: 18.2, 8.45, 7.15
client_cost_mean = [client_cost_mean, client_cost_mean, client_cost_mean, 0, 0]
client_cost_std = [client_cost_std, client_cost_std, client_cost_std,0 , 0]
client_cost_stderr = [client_cost_stderr, client_cost_stderr, client_cost_stderr,0 ,0]
grpc_cost_mean = 7.66994648743
grpc_cost_std = 1.29900088974
grpc_cost_stderr = 0.00589208461198
grpc_cost_max = 15.1658058167
grpc_cost_median = 7.05373287201
grpc_cost_min = 5.5627822876

http_cost_mean = 7.87968709725
http_cost_std = 1.51189691247
http_cost_stderr = 0.00685775090938
http_cost_max = 67.414522171
http_cost_median = 7.7520608902
http_cost_min = 6.15620613098


compute_cost = [5.910387832757272, 5.910387832757272,
                5.910387832757272, grpc_cost_mean, http_cost_mean]
compute_cost_stacked_std = [2.7522866185720916, 2.7522866185720916,
                            2.7522866185720916, grpc_cost_std, http_cost_std]

# Confidence Threshold: 0.0 (75%), 5.7 (80%), 6.6 (85%), 7.55 (90%), 9.35 (95%)

compute_and_client_cost = np.array(client_cost_mean) + np.array(compute_cost)
network_cost = [2.6418796033411516,
                6.220939801670576, 10.048837592066823, 10.2, 10.2]
network_cost_stacked_std = [3.413896494903966, 2.759905990373696,
                            3.6053703807722277, grpc_cost_std, http_cost_std]

xdata = [1, 2, 3, 4, 5]

fig, ax = plt.subplots()
ax.bar(xdata, client_cost_mean, yerr=client_cost_std, edgecolor='black', color='#ffde4b', hatch='\\', alpha=1,
       label='Client', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
ax.bar(xdata, compute_cost, yerr=compute_cost_stacked_std, edgecolor='black', bottom=client_cost_mean, color='#ff3a43', hatch='/',
       alpha=1, label='Compute', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
ax.bar(xdata, network_cost, yerr=network_cost_stacked_std, edgecolor='black', bottom=compute_and_client_cost, color='#6788e8',
       hatch='x', alpha=1, label='Network', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
plt.legend(loc=2, prop={'size': 16}, edgecolor='k')
# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=18)
# plt.ylim(0, 14)

plt.xticks(xdata, city)
ax.xaxis.set_tick_params(labelsize=18)
ax.yaxis.set_tick_params(labelsize=18)
# plt.legend(models)

plt.tight_layout()
plt.grid()

pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/latency_end2end_system_L.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#ff3a43', '#ff3a43', '#ff3a43', '#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

sysname = 'BIF-L'

city = [sysname + '\n75%\nAcc', sysname + '\n80%\nAcc', sysname +
        '\n85%\nAcc', sysname + '\n95%\nAcc', 'TIS\ngRPC\n            96% ACC', 'TIS\nHTTP']
# pos = np.arange(len(city))

client_cost_mean = 2.22772019915
client_cost_std = 0.722780211903
client_cost_stderr = 0.00327842898188
client_cost_max = 8.056
client_cost_median = 2.212
client_cost_min = 0.06
# Confidence Threshold: 18.2, 8.45, 7.15
client_cost_mean = [client_cost_mean, client_cost_mean,
                    client_cost_mean, client_cost_mean, 0, 0]
client_cost_std = [client_cost_std, client_cost_std,
                   client_cost_std, client_cost_std, 0, 0]
client_cost_stderr = [client_cost_stderr,
                      client_cost_stderr, client_cost_stderr, client_cost_stderr, 0, 0]

grpc_cost_mean = 7.66994648743
grpc_cost_std = 1.29900088974
grpc_cost_stderr = 0.00589208461198
grpc_cost_max = 15.1658058167
grpc_cost_median = 7.05373287201
grpc_cost_min = 5.5627822876

http_cost_mean = 7.87968709725
http_cost_std = 1.51189691247
http_cost_stderr = 0.00685775090938
http_cost_max = 67.414522171
http_cost_median = 7.7520608902
http_cost_min = 6.15620613098

# Confidence Threshold: 0.0 (75%), 5.7 (80%), 6.6 (85%), 7.55 (90%), 9.35 (95%)

compute_cost = [4.480101201477184, 4.59484861949142,
                4.812555116652264, 5.594332201765215, grpc_cost_mean, http_cost_mean]
compute_cost_stacked_std = [1.4787933736934424, 1.5361579910090497,
                            1.6306717272066382, 1.8695801595700272, grpc_cost_std, http_cost_std]


compute_and_client_cost = np.array(client_cost_mean) + np.array(compute_cost)
network_cost = [0.20000000000000004,
                1.0227379335884457, 2.6418796033411516, 8.31237295807102, 10.2, 10.2]
network_cost_stacked_std = [1.915278708086016,
                            2.3146980042780796, 2.8453719971768487, 3.4262887293111155, grpc_cost_std, http_cost_std]

xdata = [1, 2, 3, 4, 5, 6]

fig, ax = plt.subplots()
ax.bar(xdata, client_cost_mean, yerr=client_cost_std, edgecolor='black', color='#ffde4b', hatch='\\', alpha=1,
       label='Client', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
ax.bar(xdata, compute_cost, yerr=compute_cost_stacked_std, edgecolor='black', bottom=client_cost_mean, color='#ff3a43', hatch='/',
       alpha=1, label='Compute', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
ax.bar(xdata, network_cost, yerr=network_cost_stacked_std, edgecolor='black', bottom=compute_and_client_cost, color='#6788e8',
       hatch='x', alpha=1, label='Network', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
plt.legend(loc=2, prop={'size': 16}, edgecolor='k')
# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=18)
plt.ylim(0, 25)

plt.xticks(xdata, city)
ax.xaxis.set_tick_params(labelsize=18)
ax.yaxis.set_tick_params(labelsize=18)
# plt.legend(models)
plt.grid()
plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/latency_end2end_system_L_2.5_2.5.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#ff3a43', '#ff3a43', '#ff3a43', '#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

sysname = 'BIF-L'

city = [sysname + '\n75%\nAcc', sysname + '\n80%\nAcc', sysname +
        '\n85%\nAcc', 'TIS\ngRPC\n            96% ACC', 'TIS\nHTTP']
# pos = np.arange(len(city))

client_cost_mean = 2.22772019915
client_cost_std = 0.722780211903
client_cost_stderr = 0.00327842898188
client_cost_max = 8.056
client_cost_median = 2.212
client_cost_min = 0.06
client_cost_mean = [client_cost_mean, client_cost_mean, client_cost_mean, 0, 0]
client_cost_std = [client_cost_std, client_cost_std, client_cost_std, 0, 0]
client_cost_stderr = [client_cost_stderr, client_cost_stderr, client_cost_stderr, 0, 0]

grpc_cost_mean = 7.66994648743
grpc_cost_std = 1.29900088974
grpc_cost_stderr = 0.00589208461198
grpc_cost_max = 15.1658058167
grpc_cost_median = 7.05373287201
grpc_cost_min = 5.5627822876

http_cost_mean = 7.87968709725
http_cost_std = 1.51189691247
http_cost_stderr = 0.00685775090938
http_cost_max = 67.414522171
http_cost_median = 7.7520608902
http_cost_min = 6.15620613098


compute_cost = [4.479853886310331, 4.940574414701888,
                5.341085565609185, grpc_cost_mean, http_cost_mean]
compute_cost_stacked_std = [1.4786429983217833, 1.6636305833471343,
                            1.7879302450970063, grpc_cost_std, http_cost_std]

# Confidence Threshold: 18.2, 8.45, 7.15

compute_and_client_cost = np.array(client_cost_mean) + np.array(compute_cost)
network_cost = [5.000102867958688,
                6.670267045220754, 8.129654775130643, 10.0, 10.0]
network_cost_stacked_std = [1.4352918897616076,
                            2.41152095981212, 2.8771745396280317, grpc_cost_std, http_cost_std]

xdata = [1, 2, 3, 4, 5]

fig, ax = plt.subplots()
ax.bar(xdata, client_cost_mean, yerr=client_cost_std, edgecolor='black', color='#ffde4b', hatch='\\', alpha=1,
       label='Client', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
ax.bar(xdata, compute_cost, yerr=compute_cost_stacked_std, edgecolor='black', bottom=client_cost_mean, color='#ff3a43', hatch='/',
       alpha=1, label='Compute', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
ax.bar(xdata, network_cost, yerr=network_cost_stacked_std, edgecolor='black', bottom=compute_and_client_cost, color='#6788e8',
       hatch='x', alpha=1, label='Network', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
plt.legend(loc='best', prop={'size': 15.2}, edgecolor='k', ncol=3)
# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=18)
plt.ylim(0, 23)

plt.xticks(xdata, city)
ax.xaxis.set_tick_params(labelsize=18)
ax.yaxis.set_tick_params(labelsize=18)
# plt.legend(models)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/latency_end2end_system_L_5_0.1.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#ff3a43', '#ff3a43', '#ff3a43', '#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

sysname = 'BIF-L'

city = [sysname + '\n75%\nAcc', sysname + '\n80%\nAcc', sysname +
        '\n85%\nAcc', 'TIS\ngRPC\n', 'TIS\nHTTP']
# pos = np.arange(len(city))

client_cost_mean = 2.22772019915
client_cost_std = 0.722780211903
client_cost_stderr = 0.00327842898188
client_cost_max = 8.056
client_cost_median = 2.212
client_cost_min = 0.06
# Confidence Threshold: 18.2, 8.45, 7.15
client_cost_mean = [client_cost_mean, client_cost_mean, client_cost_mean, 0, 0]
client_cost_std = [client_cost_std, client_cost_std, client_cost_std, 0, 0]
client_cost_stderr = [client_cost_stderr, client_cost_stderr, client_cost_stderr, 0, 0]

grpc_cost_mean = 7.66994648743
grpc_cost_std = 1.29900088974
grpc_cost_stderr = 0.00589208461198
grpc_cost_max = 15.1658058167
grpc_cost_median = 7.05373287201
grpc_cost_min = 5.5627822876

http_cost_mean = 7.87968709725
http_cost_std = 1.51189691247
http_cost_stderr = 0.00685775090938
http_cost_max = 67.414522171
http_cost_median = 7.7520608902
http_cost_min = 6.15620613098


compute_cost = [4.479853886310331, 4.940574414701888,
                5.341085565609185, grpc_cost_mean, http_cost_mean]
compute_cost_std = [1.1466185415860755, 1.1546138763956288,
                    1.0121541065572874, grpc_cost_std, http_cost_std]
compute_cost_stacked_std = [1.4786429983217833, 1.6636305833471343,
                            1.7879302450970063, grpc_cost_std, http_cost_std]


compute_and_client_cost = np.array(client_cost_mean) + np.array(compute_cost)
network_cost = [0.2002057359173765, 3.6039007529934586, 6.459309550261286, 10.2, 10.2]
network_cost = [10.000004114718347,
                10.06681068180883, 10.125186191005223, 10.2, 10.2]
network_cost_stacked_std = [3.3576367292020337,
                            3.6740092427127524, 3.833071660281215, grpc_cost_std, http_cost_std]

xdata = [1, 2, 3, 4, 5]

fig, ax = plt.subplots()
ax.bar(xdata, client_cost_mean, yerr=client_cost_std, edgecolor='black', color='#ffde4b', hatch='\\', alpha=1,
       label='Client', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
ax.bar(xdata, compute_cost, yerr=compute_cost_stacked_std, edgecolor='black', bottom=client_cost_mean, color='#ff3a43', hatch='/',
       alpha=1, label='Compute', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
ax.bar(xdata, network_cost, yerr=network_cost_stacked_std, edgecolor='black', bottom=compute_and_client_cost, color='#6788e8',
       hatch='x', alpha=1, label='Network', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
plt.legend(loc='best', prop={'size': 15.2}, edgecolor='k', ncol=3)
# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=18)
plt.ylim(0, 25.5)

plt.xticks(xdata, city)
ax.xaxis.set_tick_params(labelsize=18)
ax.yaxis.set_tick_params(labelsize=18)
# plt.legend(models)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/latency_end2end_system_L_settings.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#ff3a43', '#ff3a43', '#ff3a43', '#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

sysname = 'BIF-L'

city = [sysname + '\nEdge\n85%', sysname + '\nMiddle\n85%', sysname + '\nDC\n85%',
        'TIS\ngRPC\n            96% ACC', 'TIS\nHTTP']
# pos = np.arange(len(city))

client_cost_mean = 2.22772019915
client_cost_std = 0.722780211903
client_cost_stderr = 0.00327842898188
client_cost_max = 8.056
client_cost_median = 2.212
client_cost_min = 0.06
# Confidence Threshold: 18.2, 8.45, 7.15
client_cost_mean = [client_cost_mean, client_cost_mean, client_cost_mean, 0, 0]
client_cost_std = [client_cost_std, client_cost_std, client_cost_std,0 , 0]
client_cost_stderr = [client_cost_stderr, client_cost_stderr, client_cost_stderr,0 ,0]
grpc_cost_mean = 7.66994648743
grpc_cost_std = 1.29900088974
grpc_cost_stderr = 0.00589208461198
grpc_cost_max = 15.1658058167
grpc_cost_median = 7.05373287201
grpc_cost_min = 5.5627822876

http_cost_mean = 7.87968709725
http_cost_std = 1.51189691247
http_cost_stderr = 0.00685775090938
http_cost_max = 67.414522171
http_cost_median = 7.7520608902
http_cost_min = 6.15620613098


compute_cost = [4.812555116652264, 4.812555116652264,
                4.812555116652264, grpc_cost_mean, http_cost_mean]
compute_cost_stacked_std = [1.6306717272066382, 1.6306717272066382,
                            1.6306717272066382, grpc_cost_std, http_cost_std]


# Confidence Threshold: 0.0 (75%), 5.7 (80%), 6.6 (85%), 7.55 (90%), 9.35 (95%)
compute_and_client_cost = np.array(client_cost_mean) + np.array(compute_cost)
network_cost = [2.6418796033411516,
                6.220939801670576, 10.048837592066823, 10.2, 10.2]
network_cost_stacked_std = [2.8453719971768487, 2.220741146508961,
                            3.3536801440313164, grpc_cost_std, http_cost_std]

xdata = [1, 2, 3, 4, 5]

fig, ax = plt.subplots()
ax.bar(xdata, client_cost_mean, yerr=client_cost_std, edgecolor='black', color='#ffde4b', hatch='\\', alpha=1,
       label='Client', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
ax.bar(xdata, compute_cost, yerr=compute_cost_stacked_std, edgecolor='black', bottom=client_cost_mean, color='#ff3a43', hatch='/',
       alpha=1, label='Compute', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
ax.bar(xdata, network_cost, yerr=network_cost_stacked_std, edgecolor='black', bottom=compute_and_client_cost, color='#6788e8',
       hatch='x', alpha=1, label='Network', width=0.7, error_kw=dict(ecolor='black', elinewidth=2, linewidth=3, capsize=3, capthick=2))
plt.legend(loc=2, prop={'size': 16}, edgecolor='k')
# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=18)
# plt.ylim(0, 14)

plt.xticks(xdata, city)
ax.xaxis.set_tick_params(labelsize=18)
ax.yaxis.set_tick_params(labelsize=18)
# plt.legend(models)
plt.grid()
plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/latency_end2end_targetacc.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['#ff3a43', '#ff3a43', '#ff3a43', '#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

sysname = 'BIF'

city=[sysname + '\n90% Acc', sysname + '\n80% Acc', sysname + '\n70% Acc']
# pos = np.arange(len(city))

client_cost = np.array([2.174670763, 2.174670763, 2.174670763])
inference_cost = np.array([4, 3, 2])

inference_and_client_cost = client_cost + inference_cost
network_cost = [4, 3, 2]

xdata = [1, 2, 3,]

fig, ax = plt.subplots()
ax.bar(xdata, client_cost, edgecolor='black', color='#ffde4b', hatch='\\',alpha=1, label='Client', width=0.7)
ax.bar(xdata, inference_cost, edgecolor='black', bottom=client_cost, color='#ff3a43', hatch='/',alpha=1, label='Compute', width=0.7)
ax.bar(xdata, network_cost, edgecolor='black', bottom=inference_and_client_cost, color='#6788e8', hatch='x',alpha=1, label='Network', width=0.7)
plt.legend(prop={'size': 16}, edgecolor='k')
# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=18)
# plt.ylim(0, 14)

plt.xticks(xdata, city)
ax.xaxis.set_tick_params(labelsize=18)
ax.yaxis.set_tick_params(labelsize=18)
# plt.legend(models)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/end-to-end/latency_end2end_targetacc_computebreakdown.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']
raw_colors = ['mediumseagreen', 'plum', '#ff3a43', '#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

sysname = 'BIF'

city=[sysname + '\n90% Acc', sysname + '\n80% Acc', sysname + '\n70% Acc']
# pos = np.arange(len(city))

FPGA_cost = np.array([1.5, 1.3, 1])
GPU_cost = np.array([2.5, 1.7, 1])

xdata = [1, 2, 3,]

fig, ax = plt.subplots()
ax.bar(xdata, FPGA_cost, edgecolor='black', color='mediumseagreen', hatch='\\',alpha=1, label='FPGA Compute', width=0.7)
ax.bar(xdata, GPU_cost, edgecolor='black', bottom=FPGA_cost, color='plum', hatch='/',alpha=1, label='GPU Compute', width=0.7)
plt.legend(loc='best', prop={'size': 16}, edgecolor='k')
# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=18)
# plt.ylim(0, 14)

plt.xticks(xdata, city)
ax.xaxis.set_tick_params(labelsize=18)
ax.yaxis.set_tick_params(labelsize=18)
# plt.legend(models)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/motivation/breakdown.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import pandas as pd
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']

raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '\\\\', 'o', 'o','x', 'x','o', 'o','-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['Normal\nDist.', '0.1%\nLoss', '1%\nLoss', '5%\nLoss\n','Pareto\nDist.', '0.1%\nLoss', '1%\nLoss', '5%\nLoss\n',]
# pos = np.arange(len(city))

network_time_gpu = [0.916, 0.824, 0.814, 0.966, 0.844]
data_movement_gpu = [0.252, 0.285, 0.242, 0.287, 0.242]
decode_preprocess_gpu = [1.281, 1.234, 1.226, 1.226, 1.101]
inference_gpu = [4.855, 4.903, 4.858, 4.773, 5.578]

network_time_cpu = [0.886, 0.896, 0.834, 0.966, 1.036]
data_movement_cpu = [0.354, 0.338, 0.327, 0.386, 0.364]
decode_preprocess_cpu = [9.368, 8.523, 8.823, 9.111, 8.845]
inference_cpu = [7.426, 6.976, 7.178, 7.454, 7.161]

mean_network_time_cpu = np.mean(network_time_cpu)
mean_data_movement_cpu = np.mean(data_movement_cpu)
mean_decode_preprocess_cpu = np.mean(decode_preprocess_cpu)
mean_inference_cpu = np.mean(inference_cpu)

mean_network_time_gpu = np.mean(network_time_gpu)
mean_data_movement_gpu = np.mean(data_movement_gpu)
mean_decode_preprocess_gpu = np.mean(decode_preprocess_gpu)
mean_inference_gpu = np.mean(inference_gpu)

std_network_time_cpu = np.std(network_time_cpu)
std_data_movement_cpu = np.std(data_movement_cpu)
std_decode_preprocess_cpu = np.std(decode_preprocess_cpu)
std_inference_cpu = np.std(inference_cpu)

std_network_time_gpu = np.std(network_time_gpu)
std_data_movement_gpu = np.std(data_movement_gpu)
std_decode_preprocess_gpu = np.std(decode_preprocess_gpu)
std_inference_gpu = np.std(inference_gpu)

plot_network_time = [mean_network_time_gpu, mean_network_time_cpu]
plot_data_movement = [mean_data_movement_gpu, mean_data_movement_cpu]
plot_decode_preprocess = [mean_decode_preprocess_gpu, mean_decode_preprocess_cpu]
plot_inference = [mean_inference_gpu, mean_inference_cpu]

std_plot_network_time = [std_network_time_gpu, std_network_time_cpu]
std_plot_data_movement = [std_data_movement_gpu, std_data_movement_cpu]
std_plot_decode_preprocess = [std_decode_preprocess_gpu, std_decode_preprocess_cpu]
std_plot_inference = [std_inference_gpu, std_inference_cpu]

# a = [((357+7+15)*2)/1000.0,((386+8+14)*2)/1000.0]
# b = [(7+75+122+34)/1000.0,(179+30+9+143)/1000.0]
# c = [(1192)/1000.0,(8505)/1000.0]
# d = [(4812)/1000.0,(7031)/1000.0]

all_latency_cpu = mean_network_time_cpu + mean_data_movement_cpu + mean_decode_preprocess_cpu + mean_inference_cpu
all_latency_gpu = mean_network_time_gpu + mean_data_movement_gpu + mean_decode_preprocess_gpu + mean_inference_gpu

latency_cpu_in_precent = [(mean_network_time_cpu/all_latency_cpu) * 100, (mean_data_movement_cpu/all_latency_cpu) * 100, (mean_decode_preprocess_cpu/all_latency_cpu) * 100, (mean_inference_cpu/all_latency_cpu) * 100]
latency_gpu_in_precent = [(mean_network_time_gpu/all_latency_gpu) * 100, (mean_data_movement_gpu/all_latency_gpu) * 100, (mean_decode_preprocess_gpu/all_latency_gpu) * 100, (mean_inference_gpu/all_latency_gpu) * 100]

print(latency_cpu_in_precent, latency_gpu_in_precent)

percentage_label = []
for i in range(len(latency_cpu_in_precent)):
    percentage_label.append(["{:.2f}".format(latency_gpu_in_precent[i]) + '%', "{:.2f}".format(latency_cpu_in_precent[i]) + '%'])

print(percentage_label)
# a = [((357+7+15)*2)/1000.0]
# b = [(7+75+122+34)/1000.0]
# c = [(1192)/1000.0]
# d = [(4812)/1000.0]
df = pd.DataFrame({'Network Stack' : plot_network_time,'Data Movement' : plot_data_movement,'Image Processing' : plot_decode_preprocess, 'Inference' : plot_inference})
ax = df.plot.bar(stacked=True, color=raw_colors, edgecolor='black', linewidth=1, alpha=0.6, yerr=[std_plot_network_time, std_plot_data_movement, std_plot_decode_preprocess, std_plot_inference], error_kw=dict(ecolor='black',elinewidth=1.5,linewidth=1.5,capsize=3,capthick=1.5))
# ax.bar_label(ax.containers[0])
# for i, p in enumerate(ax.bar[0]):
#     p.set_hatch(patterns[i])
count = 0
for i, c in enumerate(ax.containers):
    
    if (i % 2 == 0): continue
    # Optional: if the segment is small or 0, customize the labels
    # labels = [v.get_height() if v.get_height() > 0 else '' for v in c]
    labels = percentage_label[count]
    # print(labels)
    # remove the labels parameter if it's not needed for customized labels
    if count == 1:
        print()
    else:
        ax.bar_label(c, labels=labels, label_type='center', fontsize=16)
    count += 1
plt.text(0.27, 1.1, percentage_label[1][0], fontsize=16)
plt.text(1.26, 1.1, percentage_label[1][1], fontsize=16)
# for patch in ax.patches:
#    patch.set_hatch(patterns.pop(0))

# ax.figure.set_size_inches(6,6)

# ax.set_title("My ax title")
ax.legend(loc='upper left', fontsize=16, edgecolor='black')

# ydata = [5, 6, 10]
# ydata2 = [2.174670763, 0, 0]

# xdata = [1, 2, 3]

# fig, ax = plt.subplots()
# ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
# ax.bar(xdata, ydata2, edgecolor='black', bottom=ydata, color='#ffde4b', hatch='*')

# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# # ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=18)
# plt.ylim(0, 14)
plt.grid()
plt.xticks(fontsize=20)
plt.yticks(fontsize=20)
plt.xticks([0,1], ["HTTP + GPU\ndecode flow", "HTTP + CPU\ndecode flow"], rotation=0)
ax.xaxis.set_tick_params(labelsize=14)
# plt.legend(models)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/motivation/internet.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']

# 20ms_2ms_normal_distribution_GPU_Compress.txt
normal = np.array([289.8974418640137,
220.2005386352539,
286.06653213500977,
262.47310638427734,
327.04901695251465,
229.6924591064453,
232.2542667388916,
292.339563369751,
303.5924434661865,
206.66098594665527,
194.24152374267578,
280.4443836212158,
244.8863983154297,
249.49216842651367,
316.96462631225586,
199.54848289489746,
212.69845962524414,
285.5539321899414,
209.2275619506836,
147.00055122375488,
283.5357189178467,
220.4129695892334,
345.3984260559082,
110.34345626831055,
210.13498306274414,
205.94501495361328,
191.67113304138184,
181.3969612121582,
212.98503875732422,
188.20738792419434,
171.58269882202148,
287.24122047424316,
205.3844928741455,
292.5379276275635,
176.55205726623535,
232.85436630249023,
203.22704315185547,
270.9348201751709,
235.9769344329834,
238.62004280090332,
223.0854034423828,
289.2301082611084,
187.9868507385254,
277.3165702819824,
283.9829921722412,
307.32035636901855,
276.8886089324951,
275.6950855255127,
153.11527252197266,
187.0110034942627,
171.1893081665039,
176.75495147705078,
209.83362197875977,
175.8742332458496,
146.49558067321777,
177.65426635742188,
166.25118255615234,
200.13928413391113,
156.7862033843994,
170.70651054382324,
176.44953727722168,
216.49456024169922,
137.69912719726562,
188.53354454040527,
197.25966453552246,
213.5753631591797,
93.56808662414551,
266.7555809020996,
201.04289054870605,
204.4990062713623,
207.52501487731934,
222.04279899597168,
281.44383430480957,
237.14923858642578,
260.5710029602051,
230.6959629058838,
169.04807090759277,
183.57467651367188,
172.013521194458,
176.9566535949707,
154.94942665100098,
172.50633239746094,
239.14408683776855,
163.42949867248535,
156.9044589996338,
222.6712703704834,
195.4019069671631,
224.70355033874512,
176.37872695922852,
211.51471138000488,
157.20510482788086,
148.14519882202148,
154.3409824371338,
190.61517715454102,
273.51832389831543,
162.32633590698242,
142.08102226257324,
194.96417045593262,
132.32946395874023,
116.22309684753418,
173.11739921569824,
111.9692325592041,
114.34412002563477,
222.83506393432617,
165.88735580444336,
177.6580810546875,
155.32898902893066,
143.8310146331787,
110.0618839263916,
173.2180118560791,
341.8295383453369,
159.29007530212402,
150.30360221862793,
185.57119369506836,
159.2240333557129,
128.3276081085205,
185.744047164917,
191.7123794555664,
192.0182704925537,
133.5124969482422,
290.6506061553955,
156.62646293640137,
231.1110496520996,
96.37832641601562,
153.69677543640137,
133.0587863922119,
183.0134391784668,
172.15752601623535,
126.94025039672852,
175.6420135498047,
176.56230926513672,
91.36652946472168,
211.47656440734863,
236.39416694641113,
114.97020721435547,
210.87932586669922,
212.4345302581787,
154.6916961669922,
182.8598976135254,
247.8940486907959,
199.65052604675293,
173.9647388458252,
106.46700859069824,
113.0378246307373,
199.676513671875,
132.03811645507812,
119.05288696289062,
184.92984771728516,
141.01266860961914,
198.28367233276367,
135.33782958984375,
207.89670944213867,
168.23911666870117,
139.74833488464355,
132.52806663513184,
135.040283203125,
172.29437828063965,
210.65187454223633,
138.77463340759277,
188.42744827270508,
165.06314277648926,
106.92548751831055,
129.98652458190918,
129.25004959106445,
144.64211463928223,
154.68907356262207,
240.01741409301758,
128.39555740356445,
134.5233917236328,
161.08083724975586,
156.6026210784912,
264.8310661315918,
130.13911247253418,
203.2487392425537,
188.97223472595215,
201.0347843170166,
240.30280113220215,
145.66993713378906,
189.93616104125977,
178.52091789245605,
193.17913055419922,
225.31437873840332,
134.76014137268066,
174.6084690093994,
113.45648765563965,
162.4007225036621,
185.5790615081787,
188.0662441253662,
147.86505699157715,
124.09663200378418,
164.47162628173828,
153.37610244750977,
175.77385902404785,
188.43722343444824,
137.03179359436035,
152.50015258789062,
168.13039779663086,
206.49242401123047,
143.10765266418457,
190.18149375915527,
209.81240272521973,
152.56190299987793,
167.83690452575684,
149.51753616333008,
157.4270725250244,
155.81512451171875,
115.2350902557373,
231.8096160888672,
178.46417427062988,
126.07526779174805,
208.6927890777588,
172.9433536529541,
185.35971641540527,
230.21292686462402,
214.08963203430176,
140.67935943603516,
124.71699714660645,
107.8639030456543,
173.78878593444824,
157.19985961914062,
191.19668006896973,
188.39049339294434,
188.97557258605957,
135.65969467163086,
132.68160820007324,
161.0250473022461,
178.58362197875977,
156.27288818359375,
258.21542739868164,
203.8426399230957,
164.17312622070312,
135.1466178894043,
175.2493381500244,
212.14890480041504,
147.88460731506348,
115.54074287414551,
173.69413375854492,
189.44573402404785,
167.63901710510254,
112.75768280029297,
150.53057670593262,
273.9579677581787,
139.8637294769287,
266.39389991760254,
212.06235885620117,
138.17143440246582,
209.81264114379883,
129.04620170593262,
106.6439151763916,
190.50097465515137,
178.12180519104004,
140.23160934448242,
189.41283226013184,
90.86489677429199,
234.88259315490723,
318.29357147216797,
197.8912353515625,
230.0090789794922,
138.57126235961914,
154.30545806884766,
204.72955703735352,
176.56731605529785,
147.6755142211914,
111.4964485168457,
115.59534072875977,
219.08164024353027,
154.01315689086914,
107.88941383361816,
147.89652824401855,
249.7730255126953,
113.81006240844727,
161.9725227355957,
112.0615005493164,
257.30109214782715,
148.23031425476074,
292.09327697753906,
201.157808303833,
182.26051330566406,
245.09549140930176,
130.4154396057129,
129.3163299560547,
94.02704238891602,
129.35996055603027,
113.55400085449219,
111.25874519348145,
102.90098190307617,
169.61002349853516,
93.55378150939941,
136.8710994720459,
304.13293838500977,
294.872522354126,
285.8281135559082,
218.98674964904785,
214.9355411529541,
223.0844497680664,
177.46591567993164,
214.56432342529297,
149.11246299743652,
242.22373962402344,
176.93662643432617,
232.1786880493164,
200.54173469543457,
251.67441368103027,
146.5890407562256,
187.61658668518066,
233.67738723754883,
174.67689514160156,
182.5728416442871,
276.3955593109131,
202.24809646606445,
169.9085235595703,
178.96795272827148,
153.27715873718262,
198.82655143737793,
254.36758995056152,
294.44336891174316,
271.61478996276855,
236.01913452148438,
206.98165893554688,
176.1469841003418,
213.16289901733398,
155.0436019897461,
184.47279930114746,
134.09757614135742,
199.25737380981445,
218.44744682312012,
252.09379196166992,
231.50181770324707,
269.32358741760254,
155.65085411071777,
211.7311954498291,
215.46483039855957,
208.7998390197754,
187.32905387878418,
212.96930313110352,
241.71900749206543,
289.58678245544434,
161.8349552154541,
192.82269477844238,
188.47155570983887,
247.7896213531494,
213.38224411010742,
251.1599063873291,
151.03554725646973,
193.06683540344238,
252.11191177368164,
263.34214210510254,
304.86130714416504,
195.39618492126465,
150.85220336914062,
240.6442165374756,
248.57234954833984,
254.01854515075684,
333.09483528137207,
216.53127670288086,
230.37385940551758,
249.420166015625,
193.24469566345215,
197.3581314086914,
261.5642547607422,
234.30204391479492,
260.7898712158203,
185.17613410949707,
250.55313110351562,
303.69067192077637,
187.83259391784668,
235.84389686584473,
243.1039810180664,
171.18120193481445,
197.05939292907715,
234.94601249694824,
291.3858890533447,
212.4011516571045,
237.5204563140869,
230.11302947998047,
229.264497756958,
215.84653854370117,
181.68091773986816,
235.9321117401123,
258.8982582092285,
237.08391189575195,
207.75103569030762,
233.34455490112305,
153.2268524169922,
194.01097297668457,
192.88229942321777,
175.00972747802734,
301.04517936706543,
203.8586139678955,
252.55656242370605,
242.7656650543213,
219.75302696228027,
251.05571746826172,
225.00276565551758,
189.56899642944336,
235.5189323425293,
264.1565799713135,
208.0087661743164,
292.9508686065674,
260.1890563964844,
240.43560028076172,
258.62717628479004,
250.57148933410645,
240.25464057922363,
251.09100341796875,
262.00318336486816,
274.9309539794922,
243.66450309753418,
226.10068321228027,
283.0965518951416,
251.75786018371582,
317.488431930542,
201.92193984985352,
215.0440216064453,
226.59659385681152,
185.00471115112305,
240.36407470703125,
250.85735321044922,
229.19416427612305,
212.27312088012695,
192.14463233947754,
261.26790046691895,
237.61653900146484,
216.55011177062988,
177.85096168518066,
276.57151222229004,
260.6689929962158,
231.26792907714844,
273.6012935638428,
171.62561416625977,
253.94248962402344,
213.7587070465088,
241.33753776550293,
217.8061008453369,
173.04253578186035,
189.21208381652832,
150.9852409362793,
233.68000984191895,
273.29039573669434,
230.44729232788086,
171.2651252746582,
219.08879280090332,
164.40057754516602,
222.57065773010254,
158.7975025177002,
132.7962875366211,
211.47680282592773,
226.3340950012207,
270.2627182006836,
200.58679580688477,
197.82304763793945,
232.32579231262207,
150.8769989013672,
176.35130882263184,
186.63406372070312,
251.39737129211426,
240.82255363464355,
213.02533149719238,
257.59220123291016,
316.0593509674072,
230.72314262390137,
288.24663162231445,
212.36824989318848,
244.0335750579834,
203.61900329589844,
224.3826389312744,
135.7119083404541,
239.47596549987793,
154.8607349395752,
171.19073867797852,
151.74031257629395,
226.82881355285645,
188.08293342590332,
253.90887260437012,
166.3498878479004,
267.64774322509766,
234.5442771911621,])
normal_01 = np.array([269.73700523376465,
213.19293975830078,
316.53404235839844,
257.8766345977783,
293.7195301055908,
215.76261520385742,
261.9478702545166,
273.9064693450928,
274.99842643737793,
207.99827575683594,
183.9468479156494,
280.2095413208008,
280.5616855621338,
260.9090805053711,
358.7062358856201,
235.69321632385254,
226.72104835510254,
306.14209175109863,
235.51607131958008,
170.64785957336426,
325.28185844421387,
243.93057823181152,
324.80788230895996,
109.00664329528809,
236.2978458404541,
230.88669776916504,
214.2961025238037,
191.52498245239258,
254.64630126953125,
211.80486679077148,
176.1798858642578,
327.81434059143066,
214.6768569946289,
345.19052505493164,
194.96774673461914,
242.57564544677734,
218.68467330932617,
315.69647789001465,
258.06498527526855,
266.05677604675293,
281.1999320983887,
298.4352111816406,
190.748929977417,
312.5331401824951,
412.8594398498535,
310.7771873474121,
295.407772064209,
256.03604316711426,
153.5792350769043,
188.60316276550293,
180.98878860473633,
180.6924343109131,
215.91806411743164,
175.45199394226074,
143.9361572265625,
170.53937911987305,
166.3377285003662,
196.31671905517578,
150.02918243408203,
168.38502883911133,
176.41854286193848,
213.04059028625488,
142.7595615386963,
179.4743537902832,
231.0009002685547,
191.08009338378906,
94.19775009155273,
285.2954864501953,
195.07741928100586,
210.1902961730957,
210.10303497314453,
208.41431617736816,
285.28285026550293,
234.24267768859863,
264.8885250091553,
238.9984130859375,
172.87445068359375,
186.06019020080566,
182.0662021636963,
181.09989166259766,
167.283296585083,
172.28174209594727,
228.89018058776855,
168.47944259643555,
154.1602611541748,
271.12698554992676,
199.86510276794434,
224.87592697143555,
179.46648597717285,
202.18300819396973,
155.77340126037598,
148.68760108947754,
160.4158878326416,
191.10751152038574,
328.8919925689697,
183.03608894348145,
134.77659225463867,
245.10669708251953,
131.7765712738037,
114.95494842529297,
165.53974151611328,
114.95232582092285,
130.60498237609863,
220.3660011291504,
163.16986083984375,
172.3763942718506,
151.22461318969727,
136.5358829498291,
105.83662986755371,
172.56712913513184,
309.8263740539551,
144.77992057800293,
145.01619338989258,
189.46337699890137,
155.89022636413574,
134.8884105682373,
194.3974494934082,
197.62158393859863,
185.78267097473145,
133.79979133605957,
276.3664722442627,
153.02133560180664,
227.52761840820312,
92.65756607055664,
155.3788185119629,
146.79408073425293,
191.30182266235352,
173.5856533050537,
130.17654418945312,
177.3529052734375,
177.734375,
93.65057945251465,
212.88800239562988,
215.9404754638672,
118.63970756530762,
207.86190032958984,
228.75165939331055,
179.917573928833,
207.40008354187012,
289.9312973022461,
226.75585746765137,
183.61496925354004,
123.24833869934082,
121.88196182250977,
203.49550247192383,
135.96558570861816,
126.45983695983887,
194.02766227722168,
156.57877922058105,
228.9297580718994,
143.58043670654297,
222.51200675964355,
184.2198371887207,
154.09398078918457,
157.0875644683838,
145.78866958618164,
192.08073616027832,
233.75988006591797,
169.45290565490723,
199.16343688964844,
166.14460945129395,
114.13288116455078,
133.48150253295898,
134.91320610046387,
155.2278995513916,
171.37598991394043,
289.6692752838135,
130.71966171264648,
154.10089492797852,
175.58622360229492,
176.2979030609131,
305.36913871765137,
133.28838348388672,
214.8292064666748,
204.3740749359131,
227.98633575439453,
279.30307388305664,
173.1410026550293,
212.91303634643555,
198.26865196228027,
217.49353408813477,
237.98298835754395,
152.52375602722168,
181.98084831237793,
114.01963233947754,
173.62427711486816,
192.95907020568848,
204.33950424194336,
168.02453994750977,
137.03513145446777,
171.128511428833,
179.4908046722412,
189.93544578552246,
221.70019149780273,
143.64337921142578,
164.10565376281738,
184.78870391845703,
208.65392684936523,
148.75531196594238,
198.6217498779297,
235.17298698425293,
181.9283962249756,
191.29276275634766,
151.70979499816895,
172.89090156555176,
170.2592372894287,
135.84327697753906,
316.0519599914551,
198.34136962890625,
140.0904655456543,
223.77657890319824,
199.5677947998047,
225.89540481567383,
260.22887229919434,
219.12622451782227,
153.12767028808594,
131.84738159179688,
113.14558982849121,
177.07467079162598,
166.25380516052246,
206.49313926696777,
210.20746231079102,
221.14968299865723,
153.3377170562744,
154.3745994567871,
173.6149787902832,
191.59865379333496,
169.2657470703125,
293.63036155700684,
209.43188667297363,
175.4782199859619,
157.00984001159668,
194.06843185424805,
229.81667518615723,
152.64153480529785,
132.30633735656738,
191.81561470031738,
211.82918548583984,
201.2166976928711,
109.53712463378906,
415.6227111816406,
299.0834712982178,
145.4946994781494,
303.023099899292,
237.26344108581543,
145.53451538085938,
250.2918243408203,
148.9405632019043,
106.54926300048828,
194.69904899597168,
196.60711288452148,
151.45277976989746,
223.2522964477539,
113.5399341583252,
254.20665740966797,
344.3183898925781,
218.1985378265381,
249.82619285583496,
149.75357055664062,
180.06205558776855,
273.3767032623291,
198.56762886047363,
153.28264236450195,
128.1602382659912,
130.86462020874023,
247.17020988464355,
154.9825668334961,
127.24065780639648,
170.12572288513184,
276.3252258300781,
127.7468204498291,
169.8920726776123,
129.71830368041992,
274.65176582336426,
151.78942680358887,
301.6173839569092,
234.46393013000488,
201.07674598693848,
291.5778160095215,
153.9745330810547,
133.21423530578613,
94.3453311920166,
137.28594779968262,
111.27519607543945,
113.01922798156738,
114.5927906036377,
193.2978630065918,
96.32229804992676,
158.99419784545898,
327.00490951538086,
330.09886741638184,
324.77259635925293,
225.51274299621582,
217.20051765441895,
234.75050926208496,
185.33015251159668,
239.71128463745117,
165.99583625793457,
231.0495376586914,
182.54637718200684,
245.92328071594238,
202.6534080505371,
256.67858123779297,
153.3529758453369,
191.73860549926758,
243.41726303100586,
190.35983085632324,
192.04187393188477,
289.48354721069336,
205.36041259765625,
180.89056015014648,
170.3038215637207,
152.9078483581543,
207.3686122894287,
296.50402069091797,
309.19957160949707,
263.96656036376953,
243.14355850219727,
224.91860389709473,
169.5568561553955,
235.42070388793945,
176.70845985412598,
189.51749801635742,
131.3183307647705,
219.01845932006836,
236.0396385192871,
263.9791965484619,
236.70434951782227,
277.1313190460205,
156.73208236694336,
216.2950038909912,
239.49289321899414,
211.57312393188477,
185.40263175964355,
212.34750747680664,
256.744384765625,
308.7160587310791,
178.4520149230957,
214.2770290374756,
195.7111358642578,
279.5736789703369,
212.71681785583496,
253.38268280029297,
147.71652221679688,
193.0532455444336,
275.47430992126465,
270.10250091552734,
317.979097366333,
206.15911483764648,
152.1613597869873,
242.65313148498535,
249.56750869750977,
275.195837020874,
319.6694850921631,
229.0792465209961,
236.69743537902832,
251.8754005432129,
205.46984672546387,
195.13773918151855,
283.6010456085205,
257.0047378540039,
272.45211601257324,
184.53502655029297,
244.4922924041748,
322.25990295410156,
187.1049404144287,
251.3866424560547,
260.03408432006836,
193.51458549499512,
193.8767433166504,
237.5049591064453,
281.8605899810791,
236.44518852233887,
240.15092849731445,
228.7428379058838,
242.4030303955078,
222.7334976196289,
191.8966770172119,
252.4852752685547,
256.46352767944336,
242.8910732269287,
280.0428867340088,
221.5137481689453,
158.57386589050293,
204.55408096313477,
225.45957565307617,
190.90914726257324,
306.51021003723145,
205.61671257019043,
283.7338447570801,
283.5667133331299,
235.73851585388184,
280.81583976745605,
238.53182792663574,
195.72138786315918,
229.31742668151855,
272.4192142486572,
217.02861785888672,
305.910587310791,
264.40930366516113,
267.06743240356445,
265.6559944152832,
257.83705711364746,
248.50106239318848,
279.99186515808105,
284.4374179840088,
288.58065605163574,
245.2530860900879,
241.1973476409912,
321.0630416870117,
329.44512367248535,
311.1436367034912,
1294.1811084747314,
228.62887382507324,
228.6996841430664,
193.75085830688477,
230.78346252441406,
259.88197326660156,
231.83774948120117,
217.4093723297119,
243.10541152954102,
267.9944038391113,
235.99839210510254,
223.15025329589844,
183.29715728759766,
271.29459381103516,
257.9958438873291,
249.06110763549805,
315.26827812194824,
204.1001319885254,
319.1542625427246,
231.45318031311035,
280.5659770965576,
255.15437126159668,
211.55571937561035,
218.8737392425537,
180.4673671722412,
277.61244773864746,
329.45871353149414,
268.1386470794678,
202.0587921142578,
248.3375072479248,
183.55774879455566,
259.6428394317627,
175.33612251281738,
134.4919204711914,
244.96030807495117,
262.0546817779541,
309.47184562683105,
197.33667373657227,
216.13693237304688,
275.94828605651855,
154.75988388061523,
174.16620254516602,
195.01805305480957,
261.92498207092285,
255.77926635742188,
230.1778793334961,
282.0475101470947,
317.7461624145508,
237.4255657196045,
273.13852310180664,
214.99347686767578,
242.13814735412598,
203.25946807861328,
257.077693939209,
139.12415504455566,
255.21564483642578,
160.85481643676758,
167.80638694763184,
159.27410125732422,
232.680082321167,
193.67027282714844,
273.50711822509766,
173.28310012817383,
289.048433303833,
229.8717498779297,])
normal_1 = np.array([348.50454330444336,
321.23494148254395,
351.6499996185303,
327.15392112731934,
354.1302680969238,
275.2654552459717,
293.49470138549805,
312.33787536621094,
305.070161819458,
208.10437202453613,
193.21870803833008,
284.7437858581543,
255.57923316955566,
250.52666664123535,
434.8015785217285,
249.57847595214844,
214.4463062286377,
297.6362705230713,
229.86841201782227,
169.4633960723877,
649.0175724029541,
311.4898204803467,
327.78358459472656,
117.5680160522461,
242.5670623779297,
231.68325424194336,
222.520112991333,
244.64130401611328,
247.36595153808594,
213.39845657348633,
195.10245323181152,
486.3569736480713,
278.2313823699951,
331.06470108032227,
198.455810546875,
313.97557258605957,
206.57920837402344,
303.3914566040039,
254.5297145843506,
276.1859893798828,
320.7113742828369,
304.4130802154541,
280.70688247680664,
363.8877868652344,
325.9131908416748,
520.3325748443604,
349.31468963623047,
389.36734199523926,
169.87371444702148,
207.09514617919922,
187.31975555419922,
195.75142860412598,
295.396089553833,
209.1686725616455,
189.0401840209961,
197.6606845855713,
184.1871738433838,
273.73385429382324,
158.9808464050293,
191.1468505859375,
205.02567291259766,
251.08742713928223,
153.49555015563965,
202.76737213134766,
219.37274932861328,
225.74996948242188,
99.92003440856934,
385.61105728149414,
273.96488189697266,
300.6882667541504,
315.55986404418945,
250.67949295043945,
282.90700912475586,
254.2436122894287,
282.66382217407227,
337.2759819030762,
243.25227737426758,
196.72322273254395,
196.9618797302246,
192.53134727478027,
165.15398025512695,
237.33854293823242,
303.46226692199707,
183.81595611572266,
162.18328475952148,
253.53217124938965,
284.03496742248535,
255.51891326904297,
189.34369087219238,
231.42743110656738,
157.84215927124023,
160.63952445983887,
166.28336906433105,
273.9675045013428,
514.4708156585693,
289.3972396850586,
154.16812896728516,
287.5354290008545,
155.23505210876465,
122.41721153259277,
230.06486892700195,
117.12789535522461,
133.61406326293945,
236.07730865478516,
172.26076126098633,
239.1364574432373,
167.88625717163086,
153.7606716156006,
111.53316497802734,
203.52697372436523,
350.8896827697754,
196.89440727233887,
169.28839683532715,
209.09762382507324,
176.6510009765625,
138.4296417236328,
224.79534149169922,
217.78512001037598,
203.98974418640137,
167.42205619812012,
325.1481056213379,
174.75223541259766,
255.94854354858398,
116.1949634552002,
167.0382022857666,
153.00679206848145,
234.3769073486328,
181.44655227661133,
131.7899227142334,
202.4703025817871,
195.2505111694336,
110.45074462890625,
228.38544845581055,
247.07388877868652,
128.56531143188477,
441.8661594390869,
243.05319786071777,
211.52830123901367,
212.0838165283203,
364.454984664917,
235.7792854309082,
231.98938369750977,
131.46376609802246,
135.03456115722656,
219.11263465881348,
135.4532241821289,
133.5928440093994,
195.51610946655273,
401.6454219818115,
232.47385025024414,
152.13990211486816,
216.62354469299316,
186.71584129333496,
150.52461624145508,
147.77374267578125,
186.56563758850098,
205.4448127746582,
230.93914985656738,
153.37419509887695,
192.27242469787598,
172.34015464782715,
129.7934055328369,
171.05865478515625,
134.48381423950195,
149.80816841125488,
214.29681777954102,
269.1662311553955,
160.48479080200195,
143.88537406921387,
176.0842800140381,
174.93820190429688,
294.1393852233887,
131.3924789428711,
221.9398021697998,
200.11091232299805,
290.80843925476074,
293.654203414917,
159.96074676513672,
209.51366424560547,
208.65964889526367,
211.20905876159668,
233.40296745300293,
153.4724235534668,
197.22652435302734,
113.42859268188477,
194.75460052490234,
206.7584991455078,
339.10322189331055,
166.4881706237793,
138.5958194732666,
175.42076110839844,
230.1332950592041,
310.9622001647949,
215.50345420837402,
147.09734916687012,
171.431303024292,
176.4812469482422,
232.90657997131348,
155.54332733154297,
290.21406173706055,
232.79070854187012,
171.51880264282227,
181.82969093322754,
169.2221164703369,
189.47815895080566,
223.31976890563965,
137.93683052062988,
268.36633682250977,
252.62999534606934,
137.3121738433838,
243.3176040649414,
223.01745414733887,
229.68649864196777,
258.3174705505371,
218.28389167785645,
174.29661750793457,
128.4167766571045,
126.79815292358398,
182.33823776245117,
169.4021224975586,
213.51194381713867,
210.85810661315918,
267.44604110717773,
175.16756057739258,
145.4620361328125,
182.36446380615234,
239.23516273498535,
168.93386840820312,
387.2802257537842,
215.76189994812012,
182.07192420959473,
151.72290802001953,
191.0550594329834,
401.4437198638916,
157.2721004486084,
130.26905059814453,
267.6358222961426,
279.71625328063965,
188.51780891418457,
108.18338394165039,
171.31924629211426,
304.1858673095703,
147.95637130737305,
416.9189929962158,
238.8765811920166,
193.5405731201172,
230.4983139038086,
147.2463607788086,
112.46442794799805,
196.09856605529785,
194.31352615356445,
181.02192878723145,
285.19463539123535,
110.65936088562012,
354.8085689544678,
415.9200191497803,
209.0587615966797,
315.0794506072998,
151.0324478149414,
175.06790161132812,
231.4751148223877,
190.03057479858398,
209.52534675598145,
130.07283210754395,
133.5897445678711,
428.09510231018066,
154.65712547302246,
132.57193565368652,
166.96619987487793,
279.9699306488037,
139.16730880737305,
208.33253860473633,
126.68108940124512,
285.9528064727783,
161.79251670837402,
389.8000717163086,
234.68565940856934,
200.40130615234375,
263.43464851379395,
155.24578094482422,
147.78447151184082,
97.36490249633789,
156.9356918334961,
112.02287673950195,
387.54773139953613,
111.59896850585938,
191.8356418609619,
92.99039840698242,
151.88884735107422,
323.2452869415283,
330.5776119232178,
491.06431007385254,
275.05946159362793,
256.5910816192627,
309.2045783996582,
203.25350761413574,
321.1941719055176,
176.56397819519043,
333.4519863128662,
192.7199363708496,
289.75439071655273,
222.43452072143555,
363.1157875061035,
168.25294494628906,
205.82866668701172,
373.78597259521484,
212.51440048217773,
217.1952724456787,
392.7764892578125,
236.68813705444336,
200.72674751281738,
198.8661289215088,
169.4316864013672,
233.30187797546387,
313.27176094055176,
314.24665451049805,
351.58324241638184,
301.13768577575684,
262.8130912780762,
203.86528968811035,
246.3066577911377,
200.57249069213867,
211.4105224609375,
144.78611946105957,
379.4424533843994,
254.41265106201172,
338.63091468811035,
278.1684398651123,
490.6432628631592,
171.40841484069824,
237.7629280090332,
256.69145584106445,
235.37683486938477,
200.2413272857666,
227.0519733428955,
339.2903804779053,
400.3610610961914,
194.52643394470215,
221.2977409362793,
221.29154205322266,
333.54902267456055,
247.7564811706543,
389.52064514160156,
180.78875541687012,
281.40807151794434,
387.3171806335449,
373.4629154205322,
404.04629707336426,
219.15912628173828,
233.63828659057617,
293.84779930114746,
429.0428161621094,
393.23902130126953,
600.5265712738037,
324.1691589355469,
276.5367031097412,
281.3835144042969,
316.29395484924316,
218.4121608734131,
418.5676574707031,
276.3230800628662,
379.2269229888916,
243.13807487487793,
275.64382553100586,
332.744836807251,
210.22486686706543,
383.181095123291,
291.69774055480957,
193.47667694091797,
242.4623966217041,
295.6109046936035,
374.8452663421631,
254.64558601379395,
297.58262634277344,
350.4910469055176,
329.1635513305664,
305.5152893066406,
269.17505264282227,
275.5587100982666,
272.40777015686035,
341.16387367248535,
295.665979385376,
361.3464832305908,
168.3206558227539,
231.35042190551758,
230.76343536376953,
207.60107040405273,
497.56908416748047,
231.42361640930176,
291.66460037231445,
288.0837917327881,
264.82486724853516,
329.6980857849121,
269.1640853881836,
268.6901092529297,
260.434627532959,
302.2429943084717,
259.8693370819092,
320.16777992248535,
276.42297744750977,
313.6639595031738,
295.0456142425537,
267.1213150024414,
268.1615352630615,
296.3130474090576,
342.87476539611816,
415.85469245910645,
262.6981735229492,
254.31275367736816,
347.9173183441162,
451.42054557800293,
601.5055179595947,
479.61974143981934,
320.9841251373291,
258.1043243408203,
213.50407600402832,
260.27917861938477,
293.69354248046875,
267.91882514953613,
303.3130168914795,
278.9442539215088,
285.1896286010742,
323.6815929412842,
244.97437477111816,
195.06216049194336,
318.8648223876953,
466.0043716430664,
251.52087211608887,
419.4328784942627,
205.64794540405273,
469.6996212005615,
567.9299831390381,
298.9459037780762,
312.20293045043945,
293.7126159667969,
259.746789932251,
192.826509475708,
291.1717891693115,
469.88368034362793,
341.57609939575195,
210.45303344726562,
302.55937576293945,
230.2560806274414,
252.17199325561523,
177.65522003173828,
134.00673866271973,
246.22416496276855,
268.0232524871826,
362.9584312438965,
277.62746810913086,
235.8570098876953,
278.00607681274414,
168.15519332885742,
204.5919895172119,
204.73480224609375,
282.1524143218994,
272.11785316467285,
261.10315322875977,
326.4026641845703,
470.9022045135498,
273.6029624938965,
302.8702735900879,
282.834529876709,
262.88795471191406,
230.2100658416748,
265.7208442687988,
150.88343620300293,
295.20606994628906,
183.97259712219238,
194.2136287689209,
177.51598358154297,
269.28210258483887,
244.95577812194824,
380.0184726715088,
182.59954452514648,
316.88737869262695,
325.6664276123047,])
normal_5 = np.array([483.7493896484375,
534.0557098388672,
658.7462425231934,
376.18112564086914,
1696.5415477752686,
391.3149833679199,
258.01992416381836,
416.81718826293945,
1022.3228931427002,
427.3653030395508,
268.7842845916748,
690.9456253051758,
494.5683479309082,
324.90992546081543,
1056.5438270568848,
587.0497226715088,
303.6637306213379,
784.4383716583252,
257.94363021850586,
213.31024169921875,
737.5726699829102,
611.7596626281738,
533.0054759979248,
114.67909812927246,
296.3085174560547,
410.9947681427002,
212.62335777282715,
264.42575454711914,
249.27163124084473,
276.0298252105713,
217.30279922485352,
541.3362979888916,
316.8473243713379,
1072.753667831421,
251.38258934020996,
414.2014980316162,
328.42278480529785,
742.5832748413086,
380.1398277282715,
338.63258361816406,
402.07958221435547,
525.2532958984375,
342.64326095581055,
419.42691802978516,
575.3588676452637,
515.0530338287354,
500.1354217529297,
510.63084602355957,
299.6532917022705,
233.8724136352539,
247.36714363098145,
277.3895263671875,
233.6561679840088,
240.80586433410645,
197.36552238464355,
230.07750511169434,
217.63324737548828,
365.14735221862793,
382.2660446166992,
257.61890411376953,
404.9351215362549,
1318.6776638031006,
253.9966106414795,
211.1835479736328,
442.5778388977051,
255.65171241760254,
96.12083435058594,
412.3058319091797,
277.6017189025879,
285.9811782836914,
303.1587600708008,
369.9610233306885,
458.5115909576416,
348.42562675476074,
334.79881286621094,
833.6594104766846,
365.4520511627197,
398.91672134399414,
662.00852394104,
249.72057342529297,
256.11042976379395,
249.52340126037598,
352.31566429138184,
212.65268325805664,
213.86075019836426,
486.92989349365234,
257.922887802124,
335.324764251709,
317.0633316040039,
432.52038955688477,
240.19145965576172,
158.5407257080078,
303.3027648925781,
317.02256202697754,
618.4380054473877,
216.9344425201416,
159.0883731842041,
292.30356216430664,
151.52215957641602,
177.5355339050293,
206.39371871948242,
111.87005043029785,
191.481351852417,
368.3614730834961,
278.14340591430664,
208.9402675628662,
199.09095764160156,
158.95342826843262,
128.33786010742188,
194.01121139526367,
1388.7834548950195,
182.0065975189209,
190.2906894683838,
236.6490364074707,
227.8609275817871,
157.4382781982422,
329.9429416656494,
295.63212394714355,
357.3334217071533,
1172.471046447754,
368.9589500427246,
236.94324493408203,
320.476770401001,
108.25514793395996,
277.935266494751,
155.0729274749756,
279.9513339996338,
234.78984832763672,
139.02783393859863,
300.03833770751953,
254.38475608825684,
106.2021255493164,
285.6287956237793,
595.0284004211426,
173.23017120361328,
455.60431480407715,
453.6879062652588,
151.88026428222656,
524.9476432800293,
618.0198192596436,
214.43700790405273,
298.4600067138672,
126.53040885925293,
145.3545093536377,
514.9550437927246,
176.81050300598145,
126.13511085510254,
273.66113662719727,
150.47883987426758,
275.50363540649414,
154.0069580078125,
296.7498302459717,
191.66326522827148,
164.26920890808105,
205.31439781188965,
204.49352264404297,
273.0522155761719,
398.5908031463623,
168.1220531463623,
289.9789810180664,
263.8261318206787,
134.55700874328613,
136.02876663208008,
135.87546348571777,
170.2256202697754,
198.3191967010498,
631.7815780639648,
155.62725067138672,
254.61387634277344,
418.98036003112793,
213.81068229675293,
828.6342620849609,
135.514497756958,
419.97480392456055,
606.6639423370361,
258.23283195495605,
1458.935260772705,
156.83674812316895,
338.72175216674805,
374.2389678955078,
482.0997714996338,
424.09801483154297,
148.99373054504395,
223.57797622680664,
1125.648021697998,
195.3756809234619,
235.0785732269287,
567.7201747894287,
192.87514686584473,
196.9277858734131,
283.8108539581299,
573.1589794158936,
195.82056999206543,
216.28236770629883,
162.7044677734375,
271.99816703796387,
323.03738594055176,
345.99995613098145,
223.51694107055664,
264.7595405578613,
305.31907081604004,
172.39785194396973,
192.7170753479004,
154.0520191192627,
1278.5930633544922,
210.99042892456055,
162.70160675048828,
545.0053215026855,
250.443696975708,
135.46514511108398,
285.18033027648926,
388.2403373718262,
271.1188793182373,
612.7088069915771,
218.1692123413086,
425.4722595214844,
201.53236389160156,
115.31782150268555,
272.23873138427734,
231.68349266052246,
392.11511611938477,
1257.0350170135498,
333.9366912841797,
160.72821617126465,
150.30360221862793,
408.6904525756836,
193.12715530395508,
1240.5874729156494,
394.381046295166,
312.2670650482178,
303.18164825439453,
443.87149810791016,
213.55557441711426,
315.33217430114746,
159.3470573425293,
132.99298286437988,
267.3757076263428,
305.6354522705078,
248.19159507751465,
336.7736339569092,
240.30661582946777,
1536.919355392456,
169.5268154144287,
614.6130561828613,
242.65289306640625,
209.7020149230957,
371.23751640319824,
202.97956466674805,
111.16623878479004,
287.07385063171387,
254.5318603515625,
205.8238983154297,
352.6451587677002,
127.34103202819824,
575.9696960449219,
427.9921054840088,
264.5070552825928,
320.6918239593506,
444.32830810546875,
174.53742027282715,
312.6111030578613,
248.3510971069336,
233.20698738098145,
1136.37113571167,
133.0733299255371,
265.4767036437988,
1216.381549835205,
357.5778007507324,
188.08460235595703,
462.63957023620605,
143.6164379119873,
179.08263206481934,
124.48835372924805,
604.7818660736084,
243.3450222015381,
717.3490524291992,
249.74870681762695,
204.5581340789795,
366.26505851745605,
155.98726272583008,
189.69440460205078,
165.6022071838379,
241.2116527557373,
114.60375785827637,
1170.3004837036133,
115.62681198120117,
244.69327926635742,
111.68956756591797,
186.35964393615723,
329.7703266143799,
685.145378112793,
676.4514446258545,
612.088680267334,
1371.9255924224854,
433.93921852111816,
204.02765274047852,
1512.747049331665,
274.59192276000977,
439.0103816986084,
200.6816864013672,
500.225305557251,
628.516674041748,
344.65479850769043,
208.10627937316895,
285.336971282959,
359.2398166656494,
275.19774436950684,
246.23370170593262,
1489.5813465118408,
1239.1479015350342,
194.01168823242188,
236.9980812072754,
184.32903289794922,
230.18717765808105,
319.01097297668457,
325.7715702056885,
598.7095832824707,
755.3300857543945,
438.49992752075195,
279.1311740875244,
637.1092796325684,
318.8807964324951,
232.863187789917,
304.8560619354248,
369.60387229919434,
300.173282623291,
745.1198101043701,
478.59883308410645,
735.499382019043,
388.69667053222656,
330.2326202392578,
318.71581077575684,
316.7424201965332,
264.2829418182373,
235.98551750183105,
662.9886627197266,
552.6764392852783,
234.68255996704102,
396.4366912841797,
223.49834442138672,
383.4207057952881,
281.0635566711426,
451.2636661529541,
201.74670219421387,
227.04696655273438,
468.80555152893066,
303.7891387939453,
2350.774049758911,
271.88730239868164,
197.5564956665039,
560.8832836151123,
449.10168647766113,
677.9437065124512,
437.8223419189453,
265.23518562316895,
417.39344596862793,
451.16472244262695,
323.6236572265625,
414.95656967163086,
678.7960529327393,
326.8907070159912,
725.989580154419,
286.6854667663574,
544.7378158569336,
526.8430709838867,
226.69363021850586,
381.63280487060547,
409.14034843444824,
262.3112201690674,
448.6503601074219,
689.7249221801758,
713.2790088653564,
351.35436058044434,
1379.5125484466553,
267.8654193878174,
857.7051162719727,
316.27368927001953,
228.00064086914062,
386.2943649291992,
458.57834815979004,
404.7579765319824,
739.1681671142578,
1496.2360858917236,
216.47310256958008,
315.10090827941895,
1335.0541591644287,
437.5443458557129,
627.5148391723633,
238.3112907409668,
373.5828399658203,
394.6723937988281,
252.9311180114746,
409.84058380126953,
560.2536201477051,
458.92333984375,
462.97574043273926,
518.9898014068604,
306.54001235961914,
550.0237941741943,
304.4590950012207,
351.7739772796631,
1423.2771396636963,
724.9977588653564,
727.0822525024414,
850.3472805023193,
973.4253883361816,
345.8089828491211,
397.0494270324707,
1304.7399520874023,
556.1261177062988,
824.1465091705322,
578.3729553222656,
392.2121524810791,
354.67076301574707,
423.60758781433105,
239.0437126159668,
423.325777053833,
669.8799133300781,
372.4954128265381,
1344.4573879241943,
335.15477180480957,
371.4866638183594,
282.26709365844727,
365.0033473968506,
239.24970626831055,
320.3921318054199,
504.1484832763672,
256.4699649810791,
460.91341972351074,
351.4518737792969,
563.1239414215088,
308.7007999420166,
277.3170471191406,
353.2881736755371,
369.8768615722656,
569.0145492553711,
232.49340057373047,
325.11162757873535,
529.1397571563721,
553.4722805023193,
217.41223335266113,
587.367057800293,
216.24231338500977,
275.1004695892334,
232.54752159118652,
135.95318794250488,
1277.320384979248,
301.21469497680664,
619.4605827331543,
380.08618354797363,
262.32290267944336,
324.49913024902344,
213.8369083404541,
190.25635719299316,
1300.7733821868896,
453.2053470611572,
445.30773162841797,
479.0775775909424,
548.945426940918,
983.6184978485107,
658.1604480743408,
558.727502822876,
315.45448303222656,
707.2651386260986,
233.20651054382324,
446.1972713470459,
149.94025230407715,
446.2292194366455,
176.21588706970215,
532.0765972137451,
177.57558822631836,
929.8522472381592,
271.63100242614746,
404.13665771484375,
498.96883964538574,
715.0437831878662,
421.6651916503906,])
pareto = np.array([305.18388748168945,
243.71790885925293,
291.98431968688965,
291.5961742401123,
362.18976974487305,
271.2581157684326,
247.52235412597656,
327.2221088409424,
318.6759948730469,
212.45527267456055,
211.9910717010498,
309.35168266296387,
272.0677852630615,
255.14769554138184,
337.2225761413574,
223.97804260253906,
225.2795696258545,
292.4473285675049,
227.54430770874023,
165.48943519592285,
320.42837142944336,
248.66485595703125,
316.3447380065918,
109.76648330688477,
226.84812545776367,
237.38837242126465,
205.92927932739258,
187.97945976257324,
247.99728393554688,
208.79244804382324,
174.1476058959961,
349.46393966674805,
216.5992259979248,
332.6883316040039,
195.31965255737305,
245.17536163330078,
220.08442878723145,
298.56324195861816,
258.9118480682373,
253.71241569519043,
248.82268905639648,
293.9755916595459,
203.2301425933838,
305.92942237854004,
332.78441429138184,
319.00596618652344,
313.37928771972656,
291.3355827331543,
170.1061725616455,
190.63687324523926,
187.61348724365234,
189.99528884887695,
235.78643798828125,
189.57781791687012,
150.36916732788086,
192.2607421875,
189.57161903381348,
225.32081604003906,
153.2278060913086,
189.18848037719727,
203.35054397583008,
223.9081859588623,
151.20387077331543,
197.21579551696777,
221.04930877685547,
209.41424369812012,
89.06149864196777,
290.341854095459,
230.21650314331055,
227.9047966003418,
234.8775863647461,
233.3199977874756,
280.6119918823242,
252.15387344360352,
276.8747806549072,
254.4691562652588,
191.82658195495605,
189.90278244018555,
204.30803298950195,
199.6474266052246,
173.42305183410645,
191.50495529174805,
250.05483627319336,
175.22835731506348,
162.27388381958008,
245.24831771850586,
215.94738960266113,
248.71325492858887,
196.45118713378906,
217.67592430114746,
152.21619606018066,
150.9418487548828,
168.6694622039795,
217.62418746948242,
311.2027645111084,
189.42713737487793,
160.22348403930664,
221.78125381469727,
148.22840690612793,
126.48510932922363,
176.6946315765381,
121.28448486328125,
129.0876865386963,
245.17536163330078,
178.90381813049316,
185.73498725891113,
164.62206840515137,
147.63212203979492,
111.43803596496582,
186.93971633911133,
337.22829818725586,
152.00495719909668,
166.978120803833,
208.38093757629395,
174.3311882019043,
132.31325149536133,
213.66095542907715,
207.6587677001953,
204.90765571594238,
134.48476791381836,
302.74510383605957,
167.7541732788086,
262.9058361053467,
106.54854774475098,
167.00029373168945,
149.60217475891113,
212.02731132507324,
185.8363151550293,
131.3796043395996,
198.7283229827881,
190.67978858947754,
109.21883583068848,
229.8738956451416,
246.61493301391602,
129.180908203125,
230.79586029052734,
227.00071334838867,
148.53358268737793,
191.5130615234375,
281.63814544677734,
227.76460647583008,
190.8547878265381,
128.739595413208,
125.74934959411621,
203.58920097351074,
134.85455513000488,
129.98723983764648,
186.88011169433594,
149.46961402893066,
208.2834243774414,
148.1008529663086,
212.13865280151367,
187.4401569366455,
150.50697326660156,
148.21696281433105,
155.14683723449707,
187.5777244567871,
224.46966171264648,
145.80678939819336,
197.93462753295898,
173.59042167663574,
113.03448677062988,
131.00004196166992,
128.91077995300293,
154.56390380859375,
157.13119506835938,
278.90491485595703,
132.34591484069824,
154.5858383178711,
168.55597496032715,
173.53248596191406,
277.72998809814453,
129.3175220489502,
210.1266384124756,
186.22255325317383,
226.31120681762695,
275.3138542175293,
153.8991928100586,
207.47780799865723,
193.29333305358887,
211.33780479431152,
225.81958770751953,
150.0391960144043,
188.1239414215088,
110.63885688781738,
168.78890991210938,
199.493408203125,
204.23269271850586,
173.47168922424316,
136.78264617919922,
174.52406883239746,
179.0599822998047,
185.3616237640381,
210.13760566711426,
143.8450813293457,
166.48483276367188,
182.93452262878418,
220.475435256958,
150.8808135986328,
190.43469429016113,
256.14261627197266,
166.4421558380127,
188.00806999206543,
149.23620223999023,
171.18144035339355,
167.78111457824707,
132.4765682220459,
253.09205055236816,
193.53294372558594,
139.65344429016113,
233.27279090881348,
203.45258712768555,
205.81603050231934,
256.9842338562012,
224.07269477844238,
150.46238899230957,
132.33065605163574,
106.66918754577637,
169.21710968017578,
164.77322578430176,
207.11541175842285,
210.2527618408203,
214.7965431213379,
151.8423557281494,
152.09627151489258,
179.82983589172363,
192.01993942260742,
168.87307167053223,
268.4025764465332,
208.8613510131836,
170.8509922027588,
152.27532386779785,
186.80429458618164,
242.7220344543457,
153.8374423980713,
132.72833824157715,
191.28084182739258,
220.96610069274902,
187.59870529174805,
108.51502418518066,
160.40325164794922,
290.4517650604248,
151.51095390319824,
289.5948886871338,
229.4769287109375,
154.95800971984863,
231.3699722290039,
147.44114875793457,
112.1988296508789,
191.15424156188965,
190.60873985290527,
160.45355796813965,
212.39495277404785,
108.31046104431152,
254.05073165893555,
319.9887275695801,
212.3239040374756,
245.21756172180176,
156.2173366546631,
170.43399810791016,
229.49695587158203,
194.26441192626953,
152.6205539703369,
133.38613510131836,
133.07523727416992,
236.4485263824463,
170.69315910339355,
128.1416416168213,
173.33579063415527,
278.05376052856445,
141.1418914794922,
173.39849472045898,
136.75284385681152,
272.81832695007324,
154.48451042175293,
302.39105224609375,
229.34269905090332,
206.45809173583984,
268.94307136535645,
155.57336807250977,
137.41278648376465,
99.80225563049316,
135.24270057678223,
109.24220085144043,
114.56823348999023,
110.42976379394531,
189.03207778930664,
86.96532249450684,
151.27134323120117,
344.7916507720947,
330.4915428161621,
358.0305576324463,
240.62323570251465,
240.675687789917,
247.1003532409668,
219.8483943939209,
251.4183521270752,
171.15306854248047,
251.82056427001953,
198.23336601257324,
274.87707138061523,
211.63535118103027,
293.64967346191406,
167.16909408569336,
214.09010887145996,
275.1319408416748,
214.97058868408203,
212.94498443603516,
299.70502853393555,
216.28832817077637,
190.21892547607422,
187.70098686218262,
167.6313877105713,
228.70206832885742,
304.3334484100342,
308.05158615112305,
308.02321434020996,
271.29411697387695,
231.5528392791748,
189.23091888427734,
254.88686561584473,
187.77894973754883,
217.5612449645996,
149.26791191101074,
230.04531860351562,
247.34735488891602,
273.96535873413086,
260.1156234741211,
300.673246383667,
168.94841194152832,
236.46926879882812,
247.31183052062988,
228.50704193115234,
209.1517448425293,
231.92977905273438,
272.2363471984863,
322.18432426452637,
194.08559799194336,
222.87964820861816,
213.0260467529297,
302.54244804382324,
234.98034477233887,
272.8722095489502,
155.60245513916016,
215.3642177581787,
285.19248962402344,
286.53740882873535,
336.1961841583252,
215.2273654937744,
170.96185684204102,
270.5998420715332,
299.5750904083252,
287.3358726501465,
323.0576515197754,
248.75450134277344,
255.05781173706055,
275.71606636047363,
224.31087493896484,
217.60916709899902,
304.6276569366455,
268.157958984375,
284.04784202575684,
196.272611618042,
265.5065059661865,
305.4308891296387,
214.35093879699707,
267.275333404541,
286.67736053466797,
214.6143913269043,
221.60625457763672,
252.53844261169434,
323.901891708374,
264.84012603759766,
257.1413516998291,
233.74342918395996,
270.73097229003906,
250.98180770874023,
207.505464553833,
271.78144454956055,
276.503324508667,
268.13602447509766,
234.95745658874512,
243.72291564941406,
168.11132431030273,
232.56897926330566,
231.88471794128418,
204.66256141662598,
331.06422424316406,
206.30884170532227,
266.3886547088623,
249.7406005859375,
227.7970314025879,
265.41614532470703,
238.45505714416504,
199.92685317993164,
246.52791023254395,
253.00240516662598,
209.18560028076172,
304.22234535217285,
244.79937553405762,
254.30059432983398,
260.8144283294678,
248.3820915222168,
241.69588088989258,
261.10005378723145,
272.04442024230957,
281.538724899292,
234.18951034545898,
229.99167442321777,
293.2164669036865,
252.34103202819824,
320.4817771911621,
208.50229263305664,
223.9370346069336,
232.53178596496582,
186.15365028381348,
247.6050853729248,
274.2776870727539,
232.06019401550293,
216.51792526245117,
190.78874588012695,
249.39441680908203,
238.35396766662598,
216.81475639343262,
186.82074546813965,
265.03825187683105,
246.1855411529541,
240.00787734985352,
284.47437286376953,
193.1440830230713,
272.357702255249,
213.04941177368164,
254.04906272888184,
228.3778190612793,
176.91826820373535,
193.73297691345215,
164.50762748718262,
246.140718460083,
285.311222076416,
236.47713661193848,
183.5339069366455,
223.33121299743652,
165.4825210571289,
227.13518142700195,
167.59991645812988,
140.14887809753418,
216.15266799926758,
230.11326789855957,
275.7861614227295,
204.4520378112793,
213.5469913482666,
242.92421340942383,
150.94804763793945,
169.75903511047363,
184.61966514587402,
254.5626163482666,
246.44756317138672,
225.22950172424316,
256.30927085876465,
333.8186740875244,
228.7273406982422,
264.4469738006592,
222.19562530517578,
248.08645248413086,
194.8559284210205,
247.01213836669922,
134.79232788085938,
257.54380226135254,
166.05091094970703,
171.29254341125488,
155.58290481567383,
237.2143268585205,
190.72651863098145,
262.42589950561523,
168.28107833862305,
271.3296413421631,
225.43096542358398,])
pareto_01 = np.array([281.4366817474365,
211.15493774414062,
287.0669364929199,
278.3379554748535,
333.30273628234863,
231.9314479827881,
234.00115966796875,
287.48130798339844,
298.3841896057129,
194.33927536010742,
191.39456748962402,
298.85125160217285,
233.87432098388672,
230.665922164917,
416.8367385864258,
215.49153327941895,
232.65695571899414,
303.0831813812256,
230.43560981750488,
165.2998924255371,
333.648681640625,
243.52288246154785,
312.44897842407227,
118.59560012817383,
230.39603233337402,
295.45068740844727,
207.71121978759766,
198.26507568359375,
236.00482940673828,
213.5319709777832,
178.1613826751709,
311.8715286254883,
227.80227661132812,
320.5444812774658,
193.40038299560547,
246.28448486328125,
230.14545440673828,
296.7028617858887,
257.4589252471924,
268.4516906738281,
253.4933090209961,
307.5404167175293,
199.79619979858398,
311.51700019836426,
308.48145484924316,
297.15657234191895,
275.2525806427002,
246.2637424468994,
147.5381851196289,
185.29057502746582,
168.48087310791016,
175.09937286376953,
215.2419090270996,
176.91540718078613,
147.0346450805664,
176.5432357788086,
169.00372505187988,
191.46251678466797,
149.2295265197754,
172.2085475921631,
171.3235378265381,
210.46829223632812,
130.74040412902832,
174.6504306793213,
192.94977188110352,
189.43214416503906,
100.10004043579102,
255.39255142211914,
209.8410129547119,
200.72245597839355,
215.348482131958,
209.6710205078125,
260.23030281066895,
231.59265518188477,
324.97334480285645,
225.04854202270508,
173.18034172058105,
179.54421043395996,
176.7714023590088,
172.20473289489746,
148.69117736816406,
172.0130443572998,
233.015775680542,
169.1896915435791,
150.7558822631836,
225.23140907287598,
194.27824020385742,
221.90618515014648,
170.93849182128906,
196.9320774078369,
150.4976749420166,
167.50597953796387,
148.07438850402832,
208.86659622192383,
304.77261543273926,
183.2108497619629,
166.5802001953125,
218.48797798156738,
148.53763580322266,
128.56364250183105,
186.18249893188477,
116.16683006286621,
132.22432136535645,
230.62825202941895,
174.67856407165527,
186.15365028381348,
156.65698051452637,
154.03103828430176,
115.06819725036621,
192.9175853729248,
334.57374572753906,
167.69742965698242,
167.33884811401367,
200.94919204711914,
221.33946418762207,
135.80775260925293,
211.16876602172852,
214.39504623413086,
211.6415500640869,
140.99669456481934,
296.4437007904053,
172.04594612121582,
245.2995777130127,
108.69741439819336,
174.8940944671631,
167.91963577270508,
207.22556114196777,
170.6221103668213,
134.54079627990723,
200.3772258758545,
187.67356872558594,
109.8778247833252,
225.96287727355957,
237.28442192077637,
128.0207633972168,
227.12469100952148,
227.68330574035645,
171.08702659606934,
195.25766372680664,
272.7081775665283,
212.1868133544922,
185.30678749084473,
125.65016746520996,
127.5789737701416,
209.02156829833984,
137.0840072631836,
124.9690055847168,
197.55196571350098,
149.4731903076172,
212.76473999023438,
149.6872901916504,
217.17596054077148,
184.76533889770508,
150.41542053222656,
148.26130867004395,
149.07121658325195,
190.10663032531738,
229.39515113830566,
148.56243133544922,
201.25603675842285,
176.18417739868164,
107.61237144470215,
133.6650848388672,
128.82542610168457,
155.49278259277344,
154.7098159790039,
292.269229888916,
131.86001777648926,
148.40030670166016,
173.79260063171387,
171.51641845703125,
271.1915969848633,
128.19552421569824,
212.69607543945312,
195.18113136291504,
212.0230197906494,
272.0351219177246,
171.21338844299316,
215.8043384552002,
257.10153579711914,
219.23184394836426,
236.1156940460205,
150.25663375854492,
187.2255802154541,
110.49413681030273,
180.0227165222168,
192.0907497406006,
203.6597728729248,
177.73079872131348,
141.11852645874023,
180.60874938964844,
173.858642578125,
187.85357475280762,
206.54797554016113,
143.25475692749023,
170.37177085876465,
175.06122589111328,
221.1918830871582,
153.00774574279785,
195.3907012939453,
232.4676513671875,
169.99197006225586,
183.9902400970459,
148.27990531921387,
172.94597625732422,
168.22052001953125,
134.77802276611328,
247.70617485046387,
198.26674461364746,
134.49692726135254,
225.4319190979004,
201.6153335571289,
208.99581909179688,
250.57435035705566,
213.28353881835938,
147.16577529907227,
131.06203079223633,
106.78505897521973,
171.7052459716797,
166.50748252868652,
207.69333839416504,
215.42096138000488,
210.85786819458008,
154.07466888427734,
151.96800231933594,
177.5195598602295,
189.12601470947266,
169.09122467041016,
269.77062225341797,
208.8623046875,
173.4459400177002,
153.2919406890869,
186.8140697479248,
231.03952407836914,
172.8534698486328,
133.76736640930176,
194.91147994995117,
216.71342849731445,
185.82391738891602,
106.44006729125977,
151.92008018493652,
290.45915603637695,
149.580717086792,
348.4632968902588,
251.54566764831543,
149.86586570739746,
234.0707778930664,
149.77622032165527,
111.25993728637695,
196.1345672607422,
188.96222114562988,
151.06487274169922,
217.3302173614502,
108.09898376464844,
251.41620635986328,
317.096471786499,
276.78513526916504,
248.01349639892578,
154.48904037475586,
178.69234085083008,
236.30785942077637,
191.02191925048828,
152.24885940551758,
127.5629997253418,
126.68538093566895,
228.84631156921387,
155.12704849243164,
129.9426555633545,
167.65904426574707,
282.0625305175781,
127.75492668151855,
166.31603240966797,
129.45961952209473,
269.2418098449707,
152.91905403137207,
311.8720054626465,
226.70745849609375,
199.812650680542,
320.9643363952637,
153.88131141662598,
135.78224182128906,
89.72430229187012,
140.74158668518066,
119.3392276763916,
116.31298065185547,
114.21895027160645,
235.76855659484863,
91.9792652130127,
145.93052864074707,
319.69428062438965,
327.2709846496582,
345.0651168823242,
243.95346641540527,
255.3117275238037,
247.94483184814453,
199.82528686523438,
256.54077529907227,
175.26698112487793,
258.07690620422363,
193.63856315612793,
271.15368843078613,
224.97820854187012,
268.418550491333,
166.57447814941406,
212.22448348999023,
273.3771800994873,
207.42344856262207,
208.96196365356445,
299.6666431427002,
227.67877578735352,
192.27838516235352,
185.55545806884766,
169.16823387145996,
222.95904159545898,
300.10986328125,
307.1002960205078,
311.4805221557617,
286.34190559387207,
234.38119888305664,
187.8371238708496,
231.75287246704102,
186.2201690673828,
207.13543891906738,
151.4415740966797,
231.642484664917,
259.0970993041992,
273.99373054504395,
267.7345275878906,
306.19168281555176,
171.19097709655762,
238.15464973449707,
251.24263763427734,
229.80713844299316,
207.57508277893066,
238.91949653625488,
278.1989574432373,
314.75257873535156,
246.17862701416016,
211.78174018859863,
219.90442276000977,
283.80823135375977,
229.48408126831055,
276.98683738708496,
155.02405166625977,
211.8203639984131,
286.44537925720215,
266.00098609924316,
353.712797164917,
213.99641036987305,
180.86957931518555,
275.35080909729004,
284.06262397766113,
281.5282344818115,
324.0489959716797,
264.90306854248047,
254.8201084136963,
278.7148952484131,
224.8985767364502,
220.9458351135254,
307.0242404937744,
268.4295177459717,
307.1017265319824,
207.8227996826172,
268.1162357330322,
311.37681007385254,
210.1304531097412,
270.9670066833496,
277.3282527923584,
205.0158977508545,
220.1395034790039,
260.0743770599365,
306.3082695007324,
245.70727348327637,
259.29999351501465,
237.46418952941895,
272.0484733581543,
256.6537857055664,
207.74269104003906,
274.2753028869629,
266.8116092681885,
268.94283294677734,
243.38388442993164,
246.05059623718262,
168.41793060302734,
338.2227420806885,
224.88713264465332,
206.07686042785645,
399.3818759918213,
225.64435005187988,
294.7995662689209,
272.19557762145996,
251.3906955718994,
301.7890453338623,
247.47490882873535,
215.5435085296631,
291.8682098388672,
291.9492721557617,
236.79351806640625,
310.04786491394043,
284.1172218322754,
293.83277893066406,
342.81182289123535,
285.7503890991211,
267.7743434906006,
285.9930992126465,
294.7819232940674,
315.8078193664551,
265.9001350402832,
329.99730110168457,
309.1440200805664,
281.64219856262207,
335.3595733642578,
234.7085475921631,
247.9403018951416,
251.97196006774902,
211.2443447113037,
253.01837921142578,
279.01744842529297,
261.30032539367676,
237.48302459716797,
220.13115882873535,
283.04123878479004,
268.0246829986572,
244.64106559753418,
194.68355178833008,
293.9605712890625,
289.304256439209,
261.43574714660645,
311.9063377380371,
204.4377326965332,
293.52331161499023,
241.29581451416016,
1308.3367347717285,
250.99420547485352,
195.59383392333984,
225.9202003479004,
170.2103614807129,
315.155029296875,
328.54151725769043,
340.70396423339844,
210.5081081390381,
253.69000434875488,
178.28130722045898,
245.76759338378906,
175.703763961792,
130.82003593444824,
240.2498722076416,
270.0040340423584,
301.62763595581055,
206.81285858154297,
209.45096015930176,
235.7797622680664,
154.57940101623535,
174.7140884399414,
185.51206588745117,
267.3499584197998,
263.93675804138184,
223.65570068359375,
265.07043838500977,
335.41011810302734,
248.05521965026855,
274.7831344604492,
225.6298065185547,
241.1792278289795,
198.56834411621094,
235.39471626281738,
141.7088508605957,
233.05416107177734,
160.32838821411133,
177.8273582458496,
152.2831916809082,
228.73473167419434,
188.85207176208496,
409.2080593109131,
173.4945774078369,
269.5181369781494,
228.06954383850098,])
pareto_1 = np.array([277.2107124328613,
281.5251350402832,
414.5090579986572,
310.9302520751953,
338.4692668914795,
402.7585983276367,
308.3469867706299,
337.56089210510254,
449.4755268096924,
215.1932716369629,
215.5916690826416,
362.9186153411865,
306.78534507751465,
256.1354637145996,
332.5061798095703,
235.93592643737793,
252.65264511108398,
292.6144599914551,
224.3936061859131,
188.52972984313965,
528.5322666168213,
280.7178497314453,
415.9095287322998,
112.3356819152832,
305.61041831970215,
231.20880126953125,
208.27531814575195,
199.1879940032959,
235.198974609375,
208.68825912475586,
173.72751235961914,
431.443452835083,
223.0982780456543,
311.27405166625977,
170.9764003753662,
226.3314723968506,
192.86727905273438,
294.65675354003906,
359.49110984802246,
291.30029678344727,
213.39869499206543,
293.57361793518066,
189.93544578552246,
363.0805015563965,
356.2276363372803,
290.2812957763672,
345.99924087524414,
236.90366744995117,
153.1975269317627,
1188.690423965454,
211.1351490020752,
187.52098083496094,
311.3126754760742,
193.97592544555664,
150.96569061279297,
191.16473197937012,
186.67125701904297,
208.79483222961426,
152.7397632598877,
189.10574913024902,
190.84572792053223,
292.9348945617676,
172.1038818359375,
191.49041175842285,
219.86865997314453,
243.08395385742188,
91.44854545593262,
436.18297576904297,
211.55190467834473,
224.19285774230957,
234.4663143157959,
293.1177616119385,
370.61095237731934,
260.3011131286621,
376.44314765930176,
259.90891456604004,
190.51814079284668,
205.41834831237793,
246.98185920715332,
245.90158462524414,
230.61537742614746,
202.25238800048828,
251.70397758483887,
201.8604278564453,
184.63873863220215,
271.8498706817627,
211.76481246948242,
312.8774166107178,
189.50891494750977,
253.59535217285156,
192.56210327148438,
151.2453556060791,
171.1294651031494,
1209.1352939605713,
462.3427391052246,
172.0879077911377,
189.863920211792,
211.86351776123047,
153.29217910766602,
125.39982795715332,
173.73013496398926,
110.40353775024414,
151.81493759155273,
234.44771766662598,
173.64168167114258,
189.52012062072754,
164.5064353942871,
149.9195098876953,
120.26119232177734,
212.99362182617188,
489.40205574035645,
153.96571159362793,
196.1958408355713,
193.44544410705566,
170.95375061035156,
137.44115829467773,
205.51538467407227,
210.25514602661133,
251.1727809906006,
163.24734687805176,
384.02271270751953,
173.35987091064453,
267.7192687988281,
109.94648933410645,
166.8722629547119,
153.7787914276123,
237.68115043640137,
177.4766445159912,
129.76837158203125,
249.5272159576416,
196.2888240814209,
112.27822303771973,
291.9957637786865,
370.9893226623535,
132.64966011047363,
245.76067924499512,
294.04425621032715,
165.55333137512207,
192.7628517150879,
292.51742362976074,
220.02577781677246,
212.5842571258545,
129.988431930542,
137.53247261047363,
213.82427215576172,
147.0496654510498,
129.32157516479492,
201.23529434204102,
150.22969245910645,
224.77221488952637,
150.1908302307129,
226.8962860107422,
185.00041961669922,
155.46941757202148,
150.33984184265137,
151.75151824951172,
188.6429786682129,
229.11429405212402,
167.51861572265625,
223.6793041229248,
171.65732383728027,
110.31603813171387,
139.02616500854492,
130.09214401245117,
152.21905708312988,
165.23480415344238,
333.5096836090088,
127.44736671447754,
147.36533164978027,
174.8511791229248,
209.07282829284668,
272.95541763305664,
136.90733909606934,
216.75562858581543,
191.58005714416504,
270.3096866607666,
348.6764430999756,
152.28867530822754,
209.3679904937744,
188.79103660583496,
284.0161323547363,
257.6911449432373,
148.44226837158203,
189.38732147216797,
109.06457901000977,
175.51207542419434,
206.11119270324707,
207.1988582611084,
217.76413917541504,
134.37271118164062,
208.3282470703125,
172.8830337524414,
192.76714324951172,
205.58524131774902,
145.46513557434082,
168.8847541809082,
181.54549598693848,
226.42946243286133,
151.25608444213867,
190.78922271728516,
232.13791847229004,
169.6925163269043,
185.04858016967773,
150.21228790283203,
215.73901176452637,
227.97679901123047,
127.30813026428223,
255.0942897796631,
195.98937034606934,
138.4255886077881,
275.61259269714355,
199.1429328918457,
215.88492393493652,
278.1558036804199,
213.96780014038086,
238.79194259643555,
131.80088996887207,
107.44142532348633,
225.14104843139648,
196.77257537841797,
249.93276596069336,
205.37757873535156,
206.81190490722656,
193.88794898986816,
164.98684883117676,
179.5809268951416,
196.56682014465332,
164.961576461792,
314.78381156921387,
208.9087963104248,
175.86612701416016,
151.2753963470459,
187.2105598449707,
228.84154319763184,
156.5077304840088,
130.58757781982422,
208.91213417053223,
225.66938400268555,
212.2821807861328,
113.47389221191406,
174.48949813842773,
419.9833869934082,
156.81910514831543,
296.1599826812744,
247.7717399597168,
152.76408195495605,
245.66388130187988,
148.03457260131836,
108.08420181274414,
193.0253505706787,
222.28455543518066,
152.299165725708,
257.7524185180664,
113.50226402282715,
291.10264778137207,
352.28800773620605,
235.19253730773926,
276.5812873840332,
153.5358428955078,
212.73398399353027,
225.30817985534668,
187.66403198242188,
187.1335506439209,
145.89905738830566,
135.8664035797119,
279.95944023132324,
153.58614921569824,
126.69682502746582,
166.69464111328125,
325.1969814300537,
185.73880195617676,
209.72418785095215,
146.93284034729004,
285.48264503479004,
194.63753700256348,
303.7915229797363,
230.93390464782715,
192.68274307250977,
367.25759506225586,
149.1680145263672,
167.32525825500488,
93.55449676513672,
135.7419490814209,
110.75782775878906,
166.07213020324707,
108.9329719543457,
218.59288215637207,
91.36128425598145,
155.81727027893066,
313.69543075561523,
627.781867980957,
332.0119380950928,
252.7487277984619,
290.9884452819824,
313.28654289245605,
193.91989707946777,
269.80137825012207,
177.2458553314209,
336.04955673217773,
230.2417755126953,
356.6629886627197,
220.83592414855957,
420.123815536499,
166.36085510253906,
206.99763298034668,
269.33956146240234,
206.55298233032227,
212.66579627990723,
286.4401340484619,
236.56225204467773,
191.23029708862305,
189.5766258239746,
166.88942909240723,
230.81183433532715,
297.3175048828125,
314.8152828216553,
296.86617851257324,
317.537784576416,
236.55200004577637,
188.49754333496094,
333.30416679382324,
188.57955932617188,
221.36640548706055,
148.8645076751709,
226.8989086151123,
252.9611587524414,
422.6799011230469,
274.5668888092041,
312.89005279541016,
173.3238697052002,
273.61512184143066,
254.03690338134766,
231.08148574829102,
205.47223091125488,
314.1474723815918,
306.6141605377197,
326.49779319763184,
192.54374504089355,
230.56864738464355,
442.1191215515137,
583.6737155914307,
310.6570243835449,
354.0482521057129,
157.728910446167,
220.28374671936035,
444.685697555542,
271.54541015625,
396.26622200012207,
222.11337089538574,
170.4695224761963,
254.32610511779785,
310.6050491333008,
358.17575454711914,
365.2362823486328,
257.6718330383301,
258.1517696380615,
279.35338020324707,
268.3839797973633,
287.2889041900635,
383.2070827484131,
262.18557357788086,
313.69495391845703,
191.24817848205566,
437.05105781555176,
306.5218925476074,
1227.6480197906494,
412.5843048095703,
366.7488098144531,
264.758825302124,
278.2249450683594,
278.03683280944824,
327.7444839477539,
258.5289478302002,
329.52094078063965,
314.2542839050293,
336.43198013305664,
308.1498146057129,
209.56802368164062,
274.0309238433838,
288.0270481109619,
374.27234649658203,
231.03094100952148,
284.72185134887695,
196.05326652526855,
225.97789764404297,
291.7938232421875,
207.28754997253418,
331.0434818267822,
229.2172908782959,
284.58452224731445,
300.90880393981934,
252.21824645996094,
353.91902923583984,
264.92762565612793,
222.3203182220459,
254.19068336486816,
359.6944808959961,
241.30654335021973,
586.5805149078369,
273.53477478027344,
408.89716148376465,
305.91845512390137,
269.2430019378662,
281.15057945251465,
286.7906093597412,
370.2073097229004,
593.7540531158447,
277.6319980621338,
251.48344039916992,
309.0198040008545,
285.5262756347656,
416.6908264160156,
232.62977600097656,
355.49235343933105,
260.8029842376709,
208.3425521850586,
252.99930572509766,
312.95204162597656,
250.5056858062744,
301.43189430236816,
274.2464542388916,
287.7771854400635,
263.46468925476074,
247.33424186706543,
206.68339729309082,
380.9237480163574,
666.4841175079346,
255.63955307006836,
335.85381507873535,
210.10375022888184,
298.66600036621094,
255.10549545288086,
283.3709716796875,
252.86483764648438,
196.64311408996582,
215.33751487731934,
183.67338180541992,
306.00547790527344,
372.87163734436035,
266.9806480407715,
199.38111305236816,
246.4766502380371,
228.36613655090332,
251.7867088317871,
174.85284805297852,
134.9050998687744,
373.81553649902344,
262.5384330749512,
348.71983528137207,
263.5786533355713,
230.80730438232422,
348.4361171722412,
167.1435832977295,
189.12243843078613,
253.0655860900879,
287.2340679168701,
393.815279006958,
356.48107528686523,
292.24085807800293,
361.10806465148926,
277.554988861084,
294.630765914917,
212.1715545654297,
273.712158203125,
243.09349060058594,
292.0646667480469,
173.43807220458984,
364.5634651184082,
168.69044303894043,
226.1512279510498,
168.79796981811523,
310.0743293762207,
209.26570892333984,
398.1175422668457,
193.08090209960938,
295.1798439025879,
266.9088840484619,])
pareto_5 = np.array([623.7812042236328,
486.45877838134766,
441.29490852355957,
458.8932991027832,
1037.536382675171,
432.7859878540039,
267.7764892578125,
329.23102378845215,
553.6341667175293,
639.5258903503418,
281.7425727844238,
747.5292682647705,
289.172887802124,
341.19534492492676,
938.4708404541016,
397.5830078125,
399.8594284057617,
333.2502841949463,
328.95445823669434,
206.14171028137207,
1007.3821544647217,
414.40320014953613,
594.7649478912354,
135.87713241577148,
951.7378807067871,
302.9956817626953,
249.91393089294434,
1221.5521335601807,
299.8020648956299,
221.848726272583,
226.84764862060547,
660.5319976806641,
216.07255935668945,
1583.5609436035156,
277.3621082305908,
473.21391105651855,
249.97377395629883,
600.208044052124,
387.5107765197754,
411.6864204406738,
428.4360408782959,
507.81702995300293,
218.5361385345459,
571.5055465698242,
663.1982326507568,
751.6615390777588,
495.8314895629883,
383.2714557647705,
202.94547080993652,
190.8242702484131,
309.13519859313965,
192.78931617736816,
436.7094039916992,
371.86431884765625,
211.16185188293457,
360.5656623840332,
247.53689765930176,
306.73718452453613,
245.0566291809082,
237.20359802246094,
333.65535736083984,
452.41785049438477,
172.5926399230957,
378.79276275634766,
1463.005781173706,
273.20218086242676,
89.3712043762207,
373.83484840393066,
353.24788093566895,
358.06846618652344,
233.23369026184082,
303.75027656555176,
803.1163215637207,
407.848596572876,
565.4435157775879,
411.76748275756836,
271.15321159362793,
1377.730369567871,
372.6179599761963,
326.9641399383545,
186.94758415222168,
273.84090423583984,
416.8994426727295,
349.1532802581787,
156.72659873962402,
355.38506507873535,
230.64279556274414,
344.53415870666504,
357.3431968688965,
294.86680030822754,
156.53586387634277,
192.0607089996338,
764.8131847381592,
237.40220069885254,
459.38992500305176,
219.8495864868164,
149.13344383239746,
598.013162612915,
149.68347549438477,
128.33642959594727,
230.05151748657227,
142.64345169067383,
1366.157054901123,
464.1003608703613,
255.90038299560547,
272.50099182128906,
189.94784355163574,
147.97091484069824,
109.39598083496094,
333.1131935119629,
663.2208824157715,
236.28878593444824,
323.3516216278076,
313.44079971313477,
455.0511837005615,
131.61563873291016,
305.6771755218506,
293.7908172607422,
262.5570297241211,
245.0997829437256,
539.6819114685059,
206.9096565246582,
612.1704578399658,
107.94591903686523,
213.2394313812256,
203.8283348083496,
352.2505760192871,
228.5013198852539,
153.78308296203613,
270.8740234375,
330.01208305358887,
374.342679977417,
267.5960063934326,
423.2356548309326,
134.4141960144043,
391.48998260498047,
296.07248306274414,
199.8121738433838,
213.0873203277588,
427.63638496398926,
327.1658420562744,
298.25401306152344,
150.04873275756836,
132.86399841308594,
274.32823181152344,
135.59889793395996,
176.24235153198242,
308.08138847351074,
424.2584705352783,
301.96070671081543,
155.05599975585938,
247.7562427520752,
191.4808750152588,
154.97112274169922,
150.73037147521973,
165.82489013671875,
684.0262413024902,
601.3715267181396,
181.17427825927734,
291.89395904541016,
389.4784450531006,
1116.9276237487793,
131.87241554260254,
169.7542667388916,
196.29263877868652,
189.3749237060547,
553.8721084594727,
165.7726764678955,
1157.6299667358398,
200.43182373046875,
212.5861644744873,
1590.0425910949707,
131.87670707702637,
236.72008514404297,
296.58007621765137,
466.07494354248047,
607.7823638916016,
200.93750953674316,
540.8475399017334,
1255.5677890777588,
340.8808708190918,
428.01880836486816,
146.22807502746582,
509.1667175292969,
111.1452579498291,
190.7212734222412,
1225.2333164215088,
353.84058952331543,
211.5943431854248,
171.44155502319336,
213.84143829345703,
188.13776969909668,
305.22871017456055,
236.08136177062988,
204.67400550842285,
237.3948097229004,
1242.2149181365967,
233.8848114013672,
153.23758125305176,
287.2133255004883,
317.41929054260254,
1184.0636730194092,
213.07969093322754,
168.89381408691406,
199.2664337158203,
278.8686752319336,
135.15758514404297,
387.6194953918457,
243.37220191955566,
169.54660415649414,
1534.0545177459717,
248.14558029174805,
534.1060161590576,
395.18284797668457,
458.15515518188477,
157.90629386901855,
130.9199333190918,
129.52017784118652,
218.56307983398438,
192.47198104858398,
272.4728584289551,
260.0693702697754,
288.16723823547363,
152.75907516479492,
170.17412185668945,
193.56369972229004,
249.39489364624023,
200.8068561553955,
399.5048999786377,
312.73961067199707,
272.3057270050049,
155.85947036743164,
1300.7142543792725,
487.32590675354004,
245.80645561218262,
148.2982635498047,
199.62811470031738,
239.2714023590088,
255.82337379455566,
111.88769340515137,
207.8714370727539,
548.5436916351318,
254.12917137145996,
746.126651763916,
313.02404403686523,
172.66035079956055,
344.7268009185791,
213.90080451965332,
107.95378684997559,
189.34345245361328,
196.9759464263916,
149.0797996520996,
330.8603763580322,
109.5266342163086,
285.86363792419434,
726.0191440582275,
234.1444492340088,
413.32364082336426,
168.66493225097656,
169.3587303161621,
285.23755073547363,
670.586109161377,
152.4035930633545,
128.27754020690918,
146.35109901428223,
340.00277519226074,
226.91988945007324,
145.29728889465332,
209.28668975830078,
605.4332256317139,
127.02250480651855,
171.15521430969238,
172.53923416137695,
331.636905670166,
230.09371757507324,
513.9319896697998,
559.5858097076416,
222.37563133239746,
492.59233474731445,
204.6036720275879,
159.78622436523438,
337.29028701782227,
148.73075485229492,
161.58747673034668,
150.6972312927246,
1153.843879699707,
192.05880165100098,
95.76630592346191,
200.83022117614746,
732.6202392578125,
601.4444828033447,
2102.4816036224365,
411.30781173706055,
728.7693023681641,
1407.1552753448486,
279.9515724182129,
516.6606903076172,
171.1874008178711,
291.72730445861816,
249.0847110748291,
758.8369846343994,
307.91544914245605,
433.3319664001465,
302.13379859924316,
418.52593421936035,
347.40734100341797,
386.55757904052734,
213.48071098327637,
696.1593627929688,
286.61394119262695,
282.4132442474365,
235.36062240600586,
216.37916564941406,
410.2776050567627,
706.820011138916,
306.4737319946289,
629.8460960388184,
376.88469886779785,
370.1636791229248,
226.96661949157715,
390.40660858154297,
264.8341655731201,
332.0491313934326,
165.8608913421631,
296.8943119049072,
360.0797653198242,
280.46536445617676,
394.1969871520996,
554.6274185180664,
228.29508781433105,
280.1191806793213,
1544.7237491607666,
291.62049293518066,
209.54346656799316,
232.09285736083984,
521.0354328155518,
549.7035980224609,
273.45991134643555,
224.69353675842285,
213.97948265075684,
441.4064884185791,
1370.5933094024658,
406.0018062591553,
158.33187103271484,
295.5489158630371,
318.70079040527344,
422.6038455963135,
990.1144504547119,
327.8486728668213,
264.78123664855957,
372.21837043762207,
459.35559272766113,
348.84071350097656,
486.91606521606445,
356.0047149658203,
488.4531497955322,
475.9104251861572,
251.17731094360352,
327.2249698638916,
455.0001621246338,
327.69036293029785,
616.7664527893066,
335.132360458374,
530.6112766265869,
681.1771392822266,
277.9345512390137,
747.9939460754395,
414.81804847717285,
230.2103042602539,
291.9447422027588,
516.9575214385986,
1972.9502201080322,
1307.5170516967773,
307.85632133483887,
564.8407936096191,
466.55917167663574,
425.976037979126,
377.41565704345703,
473.09422492980957,
398.8814353942871,
754.4529438018799,
436.2027645111084,
488.7411594390869,
193.3877468109131,
336.5674018859863,
1332.9131603240967,
258.04662704467773,
513.9310359954834,
318.21203231811523,
636.4810466766357,
340.468168258667,
267.78602600097656,
803.4169673919678,
350.94475746154785,
459.5043659210205,
419.04640197753906,
634.2751979827881,
608.6041927337646,
447.27373123168945,
272.5715637207031,
505.4192543029785,
436.95783615112305,
427.80137062072754,
303.5237789154053,
561.0976219177246,
419.7111129760742,
490.36312103271484,
603.1093597412109,
3557.9636096954346,
643.1024074554443,
293.40076446533203,
572.5479125976562,
581.9430351257324,
417.87099838256836,
316.5245056152344,
230.15570640563965,
587.6193046569824,
313.1992816925049,
640.5274868011475,
279.51788902282715,
361.59396171569824,
871.0095882415771,
432.5222969055176,
314.211368560791,
509.37652587890625,
447.1933841705322,
515.9199237823486,
429.9278259277344,
797.698974609375,
400.62880516052246,
630.4423809051514,
442.19017028808594,
637.030839920044,
326.5097141265869,
227.0183563232422,
304.7752380371094,
182.77335166931152,
521.0368633270264,
704.0290832519531,
679.2426109313965,
240.9656047821045,
1490.509033203125,
273.17070960998535,
553.2348155975342,
258.136510848999,
208.39548110961914,
287.0981693267822,
425.8701801300049,
360.5670928955078,
387.770414352417,
251.74355506896973,
527.0509719848633,
206.50053024291992,
246.29831314086914,
232.07950592041016,
532.9921245574951,
466.22443199157715,
277.2102355957031,
810.8489513397217,
745.8043098449707,
340.72422981262207,
747.5249767303467,
378.31687927246094,
547.8343963623047,
358.6459159851074,
420.22228240966797,
173.87628555297852,
509.0680122375488,
210.43658256530762,
420.9606647491455,
169.0826416015625,
447.53408432006836,
380.979061126709,
1810.5487823486328,
264.6644115447998,
551.8438816070557,
296.4158058166504,])
# normal = np.array([6.4e-5 , 3.01e-5 , 2.36e-5, 3.0e-5, 7.0e-5, 4.5e-5, 3.8e-5, 4.2e-5, 2.62e-5, 3.6e-5])
datalist = []
datalist.append(normal)
datalist.append(normal_01)
datalist.append(normal_1)
datalist.append(normal_5)
datalist.append(pareto)
datalist.append(pareto_01)
datalist.append(pareto_1)
datalist.append(pareto_5)

datalist_mean = []
for data in datalist:
    datalist_mean.append(np.mean(data))

datalist_std = []
for data in datalist:
    datalist_std.append(np.std(data))

raw_colors = ['#6788e8', '#6788e8', '#6788e8', '#6788e8', '#ff3a43', '#ff3a43', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['Normal\nDist.', '0.1%\nLoss', '1%\nLoss', '5%\nLoss\n','Pareto\nDist.', '0.1%\nLoss', '1%\nLoss', '5%\nLoss\n',]
# pos = np.arange(len(city))

x_pos = np.arange(len(datalist))
fig, ax = plt.subplots()
ax.bar(x_pos, datalist_mean, yerr=datalist_std, align='center', alpha=0.5, ecolor='black', capsize=10, color=raw_colors)
ax.hlines(y=8.37292261343582, xmin=-0.5, xmax=len(x_pos)-0.5, linewidth=1, color='black', linestyles='dashed', label='Inference Time')
plt.legend(fontsize=13)
# ydata = [5, 6, 10]
# ydata2 = [2.174670763, 0, 0]

# xdata = [1, 2, 3]

# fig, ax = plt.subplots()
# ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
# ax.bar(xdata, ydata2, edgecolor='black', bottom=ydata, color='#ffde4b', hatch='*')

# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# # ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=18)
# plt.ylim(0, 14)

plt.xticks(x_pos, city, rotation=5)
ax.xaxis.set_tick_params(labelsize=14)
# plt.legend(models)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/motivation/internet_distance.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']

# 20ms_2ms_normal_distribution_GPU_Compress.txt

normal_0 = [6.48808479309082, 6.58106803894043, 5.859613418579102, 6.445407867431641, 6.629705429077148, 5.926370620727539, 5.835294723510742, 6.463527679443359, 6.444692611694336, 6.5441131591796875, 6.386518478393555, 6.471872329711914, 5.8650970458984375, 6.343603134155273, 5.84721565246582, 6.498813629150391, 6.479978561401367, 6.485462188720703, 6.068944931030273, 6.494760513305664, 6.065130233764648, 6.44373893737793, 6.579160690307617, 6.26373291015625, 6.816864013671875, 6.661891937255859, 6.379127502441406, 6.618261337280273, 6.53386116027832, 6.805181503295898, 6.296396255493164, 6.025075912475586, 5.77855110168457, 6.51860237121582, 6.212472915649414, 6.369829177856445, 6.290197372436523, 6.436824798583984, 6.168127059936523, 6.22868537902832, 6.21485710144043, 6.693840026855469, 5.806684494018555, 6.225824356079102, 5.973100662231445, 6.079435348510742, 6.576299667358398, 5.954742431640625, 6.5670013427734375, 5.991697311401367, 6.453514099121094, 6.21795654296875, 6.406545639038086, 5.863189697265625, 5.761861801147461, 6.692171096801758, 6.936788558959961, 6.433963775634766, 6.437540054321289, 6.242036819458008, 6.067037582397461, 6.438255310058594, 7.019758224487305, 6.556272506713867, 6.398200988769531, 5.868434906005859, 6.241321563720703, 5.947351455688477, 6.06536865234375, 5.957365036010742, 6.484270095825195, 6.542444229125977, 9.203910827636719, 6.411552429199219, 6.325244903564453, 5.6552886962890625, 6.5860748291015625, 6.482601165771484, 6.615877151489258, 6.159543991088867, 5.893945693969727, 5.874395370483398, 6.2389373779296875, 6.269216537475586, 6.06083869934082, 6.3076019287109375, 6.126880645751953, 6.161928176879883, 6.510496139526367, 6.454229354858398, 6.81757926940918, 6.788969039916992, 6.546735763549805, 6.436586380004883, 5.8574676513671875, 6.086111068725586, 6.421327590942383, 5.731821060180664, 5.804300308227539, 6.503582000732422, 5.6610107421875, 6.487607955932617, 6.264925003051758, 6.087303161621094, 6.403446197509766, 6.699800491333008, 6.657123565673828, 6.540060043334961, 6.328344345092773, 6.493330001831055, 6.855487823486328, 6.742954254150391, 6.68025016784668, 6.084442138671875, 6.728887557983398, 6.371498107910156, 6.024360656738281, 6.239414215087891, 6.539583206176758, 6.0710906982421875, 5.772829055786133, 5.762815475463867, 6.373405456542969, 6.630420684814453, 8.210420608520508, 10.372638702392578, 8.615255355834961, 7.007837295532227, 9.536981582641602, 9.131431579589844, 8.83936882019043, 9.542465209960938, 7.886171340942383, 9.403467178344727, 6.833791732788086, 9.755373001098633, 9.443998336791992, 9.210348129272461, 8.843183517456055, 8.585691452026367, 6.623268127441406, 6.424427032470703, 9.325742721557617, 9.014368057250977, 8.989095687866211, 9.164810180664062, 9.45425033569336, 9.099006652832031, 9.261369705200195, 9.893417358398438, 9.126424789428711, 9.005069732666016, 8.599042892456055, 9.50932502746582, 6.920814514160156, 9.302854537963867, 9.079933166503906, 9.088993072509766, 8.846521377563477, 9.735345840454102, 8.481740951538086, 9.50002670288086, 7.193803787231445, 9.703874588012695, 9.375333786010742, 9.358406066894531, 9.858131408691406, 9.069681167602539, 8.984565734863281, 8.834362030029297, 8.942365646362305, 9.108304977416992, 8.543014526367188, 9.8419189453125, 8.821725845336914, 9.563446044921875, 9.01031494140625, 9.021997451782227, 9.539604187011719, 8.82720947265625, 9.326696395874023, 6.59489631652832, 9.385108947753906, 9.139060974121094, 9.070634841918945, 9.814977645874023, 8.219242095947266, 9.411334991455078, 7.042407989501953, 9.669303894042969, 9.084939956665039, 8.958578109741211, 8.899927139282227, 8.874177932739258, 9.814023971557617, 9.412288665771484, 9.557962417602539, 9.643793106079102, 9.030818939208984, 9.484291076660156, 9.531974792480469, 9.16433334350586, 9.219646453857422, 9.676218032836914, 9.263038635253906, 8.95547866821289, 6.95037841796875, 8.689641952514648, 10.177850723266602, 10.238170623779297, 9.645938873291016, 9.116172790527344, 9.847402572631836, 9.817361831665039, 9.228944778442383, 9.045600891113281, 8.880376815795898, 9.745121002197266, 9.586095809936523, 9.263038635253906, 9.705781936645508, 9.865283966064453, 9.677648544311523, 9.595155715942383, 9.566307067871094, 9.628534317016602, 9.567499160766602, 9.201288223266602, 8.930683135986328, 10.32710075378418, 10.423421859741211, 7.468461990356445, 9.663820266723633, 8.872747421264648, 9.396791458129883, 9.041309356689453, 9.119987487792969, 8.705377578735352, 9.52005386352539, 8.994579315185547, 9.280920028686523, 9.574413299560547, 9.221315383911133, 8.624553680419922, 9.496450424194336, 6.858587265014648, 9.76872444152832, 9.056806564331055, 9.333133697509766, 9.291648864746094, 9.603261947631836, 9.850025177001953, 6.896018981933594, 12.397527694702148, 10.137557983398438, 6.592512130737305, 9.602069854736328, 8.953571319580078, 9.54437255859375, 9.088277816772461, 10.154247283935547, 9.642601013183594, 9.596109390258789, 9.226799011230469, 9.043693542480469, 9.563684463500977, 9.376764297485352, 9.749174118041992, 9.703397750854492, 9.904861450195312, 9.83572006225586, 9.88459587097168, 9.774208068847656, 9.59634780883789, 9.281635284423828, 8.982419967651367, 8.781909942626953, 9.544610977172852, 8.437156677246094, 9.790658950805664, 7.38072395324707, 9.505033493041992, 9.43446159362793, 10.01739501953125, 9.194135665893555, 8.586645126342773, 9.594917297363281, 9.105443954467773, 9.732484817504883, 7.985353469848633, 9.568214416503906, 8.554220199584961, 10.146141052246094, 9.665489196777344, 8.785009384155273, 9.592771530151367, 9.398698806762695, 9.990453720092773, 9.752511978149414, 8.716821670532227, 9.467601776123047, 6.8359375, 10.25390625, 10.066032409667969, 10.00070571899414, 8.882284164428711, 9.464025497436523, 7.054567337036133, 9.854316711425781, 9.784221649169922, 9.761571884155273, 9.847164154052734, 9.612321853637695, 10.159730911254883, 9.400606155395508, 8.666753768920898, 9.872674942016602, 6.7386627197265625, 9.775638580322266, 9.9029541015625, 9.132146835327148, 9.59920883178711, 9.483575820922852, 9.273290634155273, 8.919715881347656, 9.804010391235352, 7.241725921630859, 9.374618530273438, 9.84811782836914, 9.183883666992188, 8.827924728393555, 9.829998016357422, 9.559154510498047, 6.769418716430664, 7.147789001464844, 6.679058074951172, 6.837606430053711, 6.783008575439453, 6.7729949951171875, 7.082700729370117, 6.933927536010742, 7.039785385131836, 6.943225860595703, 6.7882537841796875, 6.519317626953125, 6.796121597290039, 6.582021713256836, 6.319761276245117, 7.200956344604492, 7.077693939208984, 7.710933685302734, 7.208347320556641, 7.349967956542969, 6.899833679199219, 7.01451301574707, 6.872415542602539, 7.139444351196289, 6.542444229125977, 7.187366485595703, 6.784915924072266, 6.692647933959961, 7.180452346801758, 7.250547409057617, 7.60960578918457, 6.4983367919921875, 6.988048553466797, 7.015705108642578, 6.818056106567383, 6.819248199462891, 6.97779655456543, 6.204843521118164, 6.144285202026367, 6.668329238891602, 6.513357162475586, 6.789922714233398, 6.61158561706543, 6.149768829345703, 7.203578948974609, 7.146120071411133, 6.909847259521484, 6.9580078125, 6.823539733886719, 7.301092147827148, 6.722450256347656, 6.975412368774414, 6.730556488037109, 6.000518798828125, 6.642580032348633, 6.417751312255859, 6.255149841308594, 7.266044616699219, 6.932258605957031, 6.833314895629883, 6.944894790649414, 6.197452545166016, 6.621599197387695, 6.81757926940918, 6.4373016357421875, 6.561040878295898, 6.855964660644531, 7.068634033203125, 6.64210319519043, 6.705522537231445, 6.561756134033203, 6.484508514404297, 6.570339202880859, 6.180286407470703, 6.533145904541016, 6.584644317626953, 6.852388381958008, 7.209062576293945, 7.540225982666016, 7.100582122802734, 7.178544998168945, 7.173299789428711, 6.9866180419921875, 6.590127944946289, 6.836175918579102, 6.495237350463867, 6.4640045166015625, 6.3381195068359375, 6.635189056396484, 6.047964096069336, 6.90150260925293, 6.81304931640625, 7.185697555541992, 6.438970565795898, 6.689310073852539, 6.973981857299805, 6.798028945922852, 7.003307342529297, 6.6432952880859375, 6.236553192138672, 6.671905517578125, 6.360769271850586, 6.459236145019531, 6.941318511962891, 6.316900253295898, 6.5631866455078125, 6.826162338256836, 6.858587265014648, 6.991863250732422, 6.954669952392578, 6.547451019287109, 6.740808486938477, 6.742954254150391, 6.042242050170898, 6.890296936035156, 6.467103958129883, 6.401538848876953, 6.602764129638672, 6.066560745239258, 6.4830780029296875, 6.615161895751953, 9.536504745483398, 8.182764053344727, 9.80687141418457, 7.09223747253418, 9.749889373779297, 9.140968322753906, 9.050369262695312, 8.256196975708008, 9.658575057983398, 8.547306060791016, 9.312152862548828, 7.032155990600586, 9.659290313720703, 9.192228317260742, 9.14311408996582, 9.57345962524414, 9.071111679077148, 8.867502212524414, 9.301900863647461, 9.074926376342773, 9.002923965454102, 9.501457214355469, 9.006261825561523, 9.801864624023438, 9.42373275756836, 8.875846862792969, 8.323431015014648, 6.5059661865234375, 7.025480270385742, 9.476661682128906, 9.36746597290039, 9.108304977416992, 9.753704071044922, 9.629011154174805, 9.732961654663086, 6.699800491333008, 6.506204605102539, 6.148099899291992, 5.971193313598633, 6.511449813842773, 6.551980972290039, 6.713151931762695, 6.114006042480469, 6.770133972167969, 6.772756576538086, 6.586551666259766, 6.051778793334961, 6.592988967895508, 7.221698760986328, 6.785392761230469, 6.938695907592773, 6.906747817993164, 6.398677825927734, 6.418704986572266, 6.749153137207031, 5.999565124511719, 6.382226943969727, 6.538867950439453, 5.966663360595703, 6.19959831237793, 6.737709045410156, 6.8531036376953125, 6.575822830200195, 6.819009780883789, 7.103443145751953, 6.772518157958984, 6.413698196411133, 6.187915802001953, 6.663322448730469, 6.527423858642578, 5.721807479858398, 6.47425651550293, 6.5860748291015625, 7.519245147705078, 6.40869140625, 6.708383560180664, 6.672859191894531, 6.177425384521484, 6.24394416809082, 6.324291229248047, 6.887674331665039, 6.474018096923828, 5.985736846923828, 6.571769714355469, 6.241559982299805, 6.900787353515625, 6.263494491577148, 5.789756774902344, 6.439447402954102, 6.653308868408203, 6.963491439819336, 6.982326507568359, 6.609201431274414, 6.531953811645508, 6.530523300170898, 6.163597106933594, 6.011009216308594, 6.77490234375, 7.027626037597656, 6.581783294677734, 6.445407867431641, 6.393909454345703, 5.856037139892578, 5.94019889831543, 6.4868927001953125, 6.631612777709961, 6.361246109008789, 7.338523864746094, 7.030725479125977, 6.74128532409668, 6.720066070556641, 7.093191146850586, 6.732702255249023, 6.691455841064453, 6.179571151733398, 6.05463981628418, 6.989240646362305, 6.671428680419922, 6.342172622680664, 6.642580032348633, 6.199359893798828, 6.255626678466797, 7.129192352294922, 6.8531036376953125, 6.814002990722656, 6.765127182006836, 7.296323776245117, 6.620645523071289, 6.891727447509766, 6.796836853027344, 6.586313247680664, 6.255388259887695, 6.351232528686523, 6.648063659667969, 6.1702728271484375, 6.4754486083984375, 6.755590438842773, 7.216215133666992, 6.918430328369141, 6.177425384521484, 6.61158561706543, 6.7729949951171875, 6.3457489013671875, 6.026744842529297, 6.7596435546875, 6.555318832397461, 5.913496017456055, 6.531476974487305, 6.654262542724609, 6.813764572143555, 6.883859634399414, 6.542444229125977, 6.634712219238281, 7.287740707397461, 6.788492202758789, 6.982564926147461, 6.318092346191406, 6.602287292480469, 6.712913513183594, 6.34765625, 6.579399108886719, 6.793975830078125, 6.767988204956055, 5.96928596496582, 7.161140441894531, 7.344722747802734, 6.88624382019043, 6.919145584106445, 6.423473358154297, 6.74748420715332, 6.6547393798828125, 6.758689880371094, 6.45136833190918, 6.102561950683594, 6.324291229248047, 6.873607635498047, 6.875038146972656, 6.7119598388671875, 7.238626480102539, 7.269382476806641, 7.31658935546875, 6.953716278076172, 7.077693939208984, 7.323980331420898, 7.183551788330078, 7.054805755615234, 6.897926330566406, 7.004499435424805, 7.015466690063477, 7.006406784057617, 7.149219512939453, 6.770849227905273, 6.943702697753906, 7.033824920654297, 7.313728332519531, 7.088422775268555, 7.430791854858398, 7.071733474731445, 7.200479507446289, 6.641626358032227, 6.736993789672852, 6.872892379760742, 6.773233413696289, 6.971597671508789, 6.622314453125, 6.982564926147461, 7.022380828857422, 6.8206787109375, 6.727933883666992, 6.829500198364258, 6.896734237670898, 7.057666778564453, 7.035732269287109, 6.938457489013672, 7.124423980712891, 6.777524948120117, 6.904363632202148, 6.594419479370117, 6.906747817993164, 6.7768096923828125, 6.680011749267578, 6.581783294677734, 6.72149658203125, 6.72602653503418, 6.877899169921875, 7.195234298706055, 6.945133209228516, 6.921052932739258, 6.8378448486328125, 6.781101226806641, 6.753206253051758, 6.558418273925781, 7.042169570922852, 6.989479064941406, 6.680011749267578, 6.717920303344727, 7.005929946899414, 6.64973258972168, 6.965398788452148, 6.994009017944336, 7.3719024658203125, 6.943702697753906, 9.507179260253906, 6.5441131591796875, 7.048368453979492, 7.172346115112305, 6.986379623413086, 6.561279296875, 6.716728210449219, 6.698131561279297, 6.789445877075195, 6.6356658935546875, 6.6967010498046875, 7.390499114990234, 6.7882537841796875, 6.813764572143555, 6.895780563354492, 7.201194763183594, 7.004261016845703, 7.187366485595703, 6.994009017944336, 6.855249404907227, 7.373571395874023, 6.956577301025391, 7.251977920532227, 7.25245475769043, 7.077932357788086, 6.904125213623047, 6.901264190673828, 6.879329681396484, 6.980180740356445, 7.117509841918945, 7.2612762451171875, 6.832361221313477, 6.7081451416015625, 7.341623306274414, 6.71696662902832, 6.873846054077148, 7.110357284545898, 6.891489028930664, 6.85882568359375, 7.170915603637695, 6.9065093994140625, 6.90150260925293, 6.872653961181641, 6.822347640991211, 6.871700286865234, 7.446527481079102, 6.790399551391602, 6.933927536010742, 7.014274597167969, 6.653547286987305, 6.991147994995117, 6.931781768798828, 6.854057312011719, 7.430791854858398, 7.138729095458984, 6.994485855102539, 6.9866180419921875, 6.7901611328125, 6.791353225708008, 6.9713592529296875, 6.933450698852539, 6.471395492553711, 6.551027297973633, 6.636381149291992, 6.7844390869140625, 6.85572624206543, 7.181406021118164, 6.977558135986328, 7.221460342407227, 7.129430770874023, 7.11512565612793, 6.630420684814453, 6.667852401733398, 6.470680236816406, 6.318807601928711, 6.491899490356445, 6.543636322021484, 6.621122360229492, 6.860256195068359, 6.943702697753906, 6.721973419189453, 6.636381149291992, 6.870508193969727, 6.806135177612305, 7.042407989501953, 7.000207901000977, 6.584882736206055, 6.899595260620117, 6.91986083984375, 6.67119026184082, 7.0819854736328125, 6.8511962890625, 6.923198699951172, 6.7424774169921875, 6.615638732910156, 7.035493850708008, 7.067680358886719, 6.879091262817383, 6.892681121826172, 7.073640823364258, 7.08317756652832, 7.138252258300781, 6.953954696655273, 6.8817138671875, 6.7691802978515625, 6.790399551391602, 6.756067276000977, 6.74128532409668, 7.135629653930664, 7.21287727355957, 7.004261016845703, 7.057905197143555, 6.847620010375977, 6.997346878051758, 6.932258605957031, 6.849050521850586, 6.904125213623047, 6.688356399536133, 6.902217864990234, 6.641864776611328, 6.7195892333984375, 6.613254547119141, 6.588220596313477, 6.752729415893555, 6.407737731933594, 6.768941879272461, 6.794452667236328, 7.199764251708984, 6.936311721801758, 7.130622863769531, 7.010936737060547, 6.844758987426758, 6.894350051879883, 6.846427917480469, 6.806373596191406, 7.093667984008789, 6.814002990722656, 6.557941436767578, 6.754875183105469, 6.743431091308594, 7.357597351074219, 7.053375244140625, 7.28917121887207, 7.332324981689453, 7.024288177490234, 6.786823272705078, 6.807565689086914, 6.495237350463867, 6.651878356933594, 6.560087203979492, 6.587505340576172, 6.453514099121094, 6.92296028137207, 6.718873977661133, 7.456541061401367, 6.481409072875977, 7.030963897705078, 7.286548614501953, 7.3413848876953125, 7.036447525024414, 7.031440734863281, 6.706714630126953, 7.043123245239258, 6.842613220214844, 7.322072982788086, 6.557703018188477, 6.911754608154297, 7.009029388427734, 6.891489028930664, 6.807804107666016, 7.380962371826172, 7.390022277832031, 7.406949996948242, 6.709814071655273, 6.808280944824219, 6.9789886474609375, 6.810665130615234, 6.68025016784668, 7.096767425537109, 6.73985481262207, 6.828546524047852, 7.29823112487793, 6.914854049682617, 7.3833465576171875, 7.558584213256836, 7.424592971801758, 7.240772247314453, 7.194995880126953, 7.339715957641602, 7.027626037597656, 6.85882568359375, 7.164955139160156, 6.791830062866211, 6.851673126220703, 6.803035736083984, 6.9370269775390625, 6.9599151611328125, 6.880283355712891, 7.004976272583008, 6.961584091186523, 7.2383880615234375, 6.928443908691406, 7.149696350097656, 7.2040557861328125, 6.785869598388672, 6.851434707641602, 6.916999816894531, 7.182836532592773, 6.851673126220703, 10.22195816040039, 6.859779357910156, 9.666204452514648, 6.647586822509766, 9.964942932128906, 9.327173233032227, 9.530782699584961, 8.883237838745117, 8.4381103515625, 9.711027145385742, 9.434938430786133, 8.539199829101562, 9.897708892822266, 7.076263427734375, 9.974479675292969, 9.917259216308594, 9.380817413330078, 8.706331253051758, 6.885528564453125, 6.8073272705078125, 6.683588027954102, 7.575273513793945, 7.668495178222656, 6.755590438842773, 6.986856460571289, 9.391307830810547, 9.390115737915039, 9.705543518066406, 8.373498916625977, 9.297609329223633, 6.838321685791016, 9.52768325805664, 9.345293045043945, 9.281396865844727, 8.954048156738281, 9.777545928955078, 7.956743240356445, 9.430885314941406, 6.882429122924805, 9.628057479858398, 9.903430938720703, 9.186267852783203, 9.620189666748047, 8.864402770996094, 8.969783782958984, 12.633323669433594, 9.763002395629883, 8.491754531860352, 9.857416152954102, 9.263277053833008, 9.078264236450195, 9.38868522644043, 9.030342102050781, 9.165048599243164, 9.63735580444336, 9.14764404296875, 9.100675582885742, 8.403301239013672, 9.900808334350586, 17.623424530029297, 9.517669677734375, 9.264469146728516, 9.597539901733398, 9.670495986938477, 9.881734848022461, 9.706974029541016, 8.595705032348633, 9.6893310546875, 9.578704833984375, 8.33749771118164, 9.740829467773438, 6.98089599609375, 11.676788330078125, 9.186983108520508, 9.753227233886719, 9.48476791381836, 9.556770324707031, 8.641242980957031, 6.767749786376953, 9.04083251953125, 8.86988639831543, 8.870601654052734, 9.317398071289062, 7.126808166503906, 9.521722793579102, 8.747100830078125, 9.398698806762695, 9.103059768676758, 8.959054946899414, 8.509397506713867, 9.359359741210938, 6.247043609619141, 6.339073181152344, 5.9986114501953125, 6.0329437255859375, 6.623268127441406, 6.610870361328125, 7.010936737060547, 6.699085235595703, 7.48133659362793, 7.110118865966797, 6.735563278198242, 6.051778793334961, 6.137371063232422, 6.396770477294922, 6.6013336181640625, 6.343603134155273, 6.534814834594727, 5.883455276489258, 6.107330322265625, 6.4754486083984375, 5.927801132202148, 6.852388381958008, 6.732463836669922, 6.34002685546875, 6.449460983276367, 6.843090057373047, 6.731748580932617, 6.53386116027832, 6.19816780090332, 6.448984146118164, 6.634950637817383, 6.5517425537109375, 6.6242218017578125, 6.474494934082031, 6.232738494873047, 6.719827651977539, 6.048679351806641, 6.682872772216797, 6.712675094604492, 6.598711013793945, 6.0787200927734375, 6.614208221435547, 7.145404815673828, 6.83283805847168, 6.149530410766602, 6.615161895751953, 6.613731384277344, 6.631612777709961, 6.389617919921875, 6.808280944824219, 6.2580108642578125, 6.961822509765625, 6.92296028137207, 6.694555282592773, 7.17616081237793, 6.577014923095703, 7.191658020019531, 6.671667098999023, 6.521463394165039, 6.378889083862305, 6.044626235961914, 6.061553955078125, 6.478786468505859, 6.6375732421875, 5.96308708190918, 6.632804870605469, 7.129907608032227, 6.359577178955078, 7.181406021118164, 6.809234619140625, 6.97636604309082, 6.651163101196289, 6.54292106628418, 6.044864654541016, 6.351470947265625, 6.351232528686523, 6.122112274169922, 6.51240348815918, 6.918191909790039, 6.474018096923828, 6.747722625732422, 6.244421005249023, 6.47735595703125, 6.743192672729492, 6.654977798461914, 6.923198699951172, 7.723093032836914, 6.659984588623047, 6.624937057495117, 6.833553314208984, 6.470918655395508, 6.3953399658203125, 6.66356086730957, 7.308006286621094, 7.035732269287109, 6.616830825805664, 6.565093994140625, 6.774187088012695, 6.719112396240234, 6.376743316650391, 6.094217300415039, 6.27446174621582, 6.664514541625977, 7.789134979248047, 6.580829620361328, 6.149530410766602, 6.674051284790039, 6.914615631103516, 6.384372711181641, 6.850242614746094, 6.892681121826172, 6.848335266113281, 6.266117095947266, 6.54292106628418, 6.753206253051758, 6.621360778808594, 5.994319915771484, 5.917787551879883, 6.209611892700195, 6.7882537841796875, 6.2656402587890625, 6.86192512512207, 7.546424865722656, 7.14874267578125, 10.785341262817383, 6.255626678466797, 6.350994110107422, 7.123708724975586, 6.964921951293945, 6.146669387817383, 6.392002105712891, 6.629467010498047, 6.251811981201172, 6.542444229125977, 6.823539733886719, 7.079601287841797, 6.953239440917969, 6.4220428466796875, 6.823301315307617, 7.323980331420898, 6.81614875793457, 6.093740463256836, 6.8359375, 6.722688674926758, 7.166862487792969, 6.717205047607422, 6.320714950561523, 6.636381149291992, 6.796598434448242, 6.614208221435547, 7.161140441894531, 7.075071334838867, 6.860494613647461, 6.830692291259766, 6.72149658203125, 6.51240348815918, 7.040500640869141, 6.734609603881836, 6.685733795166016, 7.3070526123046875, 6.907939910888672, 7.115364074707031, 6.72459602355957, 7.380485534667969, 6.860971450805664, 6.568193435668945, 6.676435470581055, 6.700754165649414, 6.672382354736328, 6.371974945068359, 7.110357284545898, 6.73365592956543, 6.590366363525391, 6.5784454345703125, 6.810903549194336, 7.161855697631836, 6.892204284667969, 7.149219512939453, 6.82830810546875, 7.210254669189453, 7.504701614379883, 6.57200813293457, 6.626605987548828, 6.536722183227539, 6.823539733886719, 6.703853607177734, 9.16433334350586, 7.002115249633789, 7.062673568725586, 6.932258605957031, 7.283687591552734, 6.714105606079102, 6.609916687011719, 6.332635879516602, 7.265329360961914, 6.533622741699219, 6.560802459716797, 6.196260452270508, 7.074832916259766, 6.494283676147461, 6.700038909912109, 6.69550895690918, 6.527900695800781, 6.740808486938477, 6.903171539306641, 7.13801383972168, 7.3070526123046875, 6.771326065063477, 6.8531036376953125, 6.922245025634766, 7.241487503051758, 6.656885147094727, 6.472110748291016, 6.775379180908203, 6.751775741577148, 6.549835205078125, 6.847381591796875, 7.075786590576172, 6.82520866394043, 7.127523422241211, 7.036447525024414, 6.915569305419922, 7.467508316040039, 6.834983825683594, 6.973743438720703, 6.763696670532227, 6.295680999755859, 6.9522857666015625, 6.897687911987305, 6.371259689331055, 6.323337554931641, 7.415294647216797, 6.698131561279297, 6.62541389465332, 8.045434951782227, 6.63304328918457, 7.60340690612793, 7.170915603637695, 6.480932235717773, 6.815195083618164, 6.889581680297852, 6.568670272827148, 6.597042083740234, 6.91676139831543, 6.73985481262207, 6.606101989746094, 7.468223571777344, 6.861686706542969, 7.054805755615234, 8.28242301940918, 7.227420806884766, 6.75654411315918, 6.883859634399414, 7.221698760986328, 7.733345031738281, 6.7596435546875, 7.448911666870117, 7.041692733764648, 6.522655487060547, 9.23919677734375, 8.203268051147461, 7.900476455688477, 7.378816604614258, 7.117748260498047, 7.498264312744141, 7.624149322509766, 7.365226745605469, 6.908655166625977, 6.21342658996582, 7.094383239746094, 7.233142852783203, 6.914377212524414, 8.1939697265625, 6.66046142578125, 7.239341735839844, 7.44318962097168, 6.682634353637695, 6.446123123168945, 6.085872650146484, 6.492853164672852, 6.409406661987305, 6.692409515380859, 6.083965301513672, 6.42704963684082, 6.632566452026367, 6.771087646484375, 6.5326690673828125, 6.922721862792969, 6.923675537109375, 6.937265396118164, 7.213354110717773, 5.981922149658203, 6.923913955688477, 6.579875946044922, 6.0253143310546875, 7.035732269287109, 6.59489631652832, 6.810188293457031, 6.719350814819336, 6.750822067260742, 6.983757019042969, 6.682872772216797, 6.630659103393555, 6.180524826049805, 7.1315765380859375, 6.782293319702148, 5.9814453125, 6.451845169067383, 7.024288177490234, 6.361961364746094, 6.012916564941406, 6.189823150634766, 6.021261215209961, 6.577491760253906, 6.748199462890625, 7.030963897705078, 7.449150085449219, 7.464408874511719, 6.969451904296875, 7.1010589599609375, 6.583213806152344, 6.768465042114258, 6.544589996337891, 5.785226821899414, 6.963491439819336, 6.127834320068359, 6.387233734130859, 6.823062896728516, 6.772518157958984, 6.073713302612305, 6.751537322998047, 6.701231002807617, 7.348775863647461, 7.084369659423828, 6.309270858764648, 6.931781768798828, 6.806373596191406, 6.908893585205078, 6.410121917724609, 6.314992904663086, 6.077766418457031, 6.726980209350586, 7.017374038696289, 6.661176681518555, 6.626605987548828, 7.081031799316406, 6.931304931640625, 6.789922714233398, 7.10606575012207, 7.333517074584961, 7.08317756652832, 6.104469299316406, 6.69097900390625, 6.661891937255859, 6.678342819213867, 6.111383438110352, 6.286859512329102, 6.959438323974609, 6.4907073974609375, 6.989955902099609, 6.865978240966797, 6.479978561401367, 6.381034851074219, 6.97636604309082, 6.379365921020508, 6.571054458618164, 6.583929061889648, 6.109476089477539, 7.072687149047852, 6.47282600402832, 6.977081298828125, 6.742715835571289, 6.576299667358398, 6.03032112121582, 6.568670272827148, 7.581233978271484, 6.819486618041992, 6.954193115234375, 6.797552108764648, 6.48045539855957, 6.545305252075195, 6.470680236816406, 6.369113922119141, 6.467103958129883, 7.005214691162109, 6.956815719604492, 6.9980621337890625, 6.717681884765625, 6.53839111328125, 6.775379180908203, 6.974935531616211, 6.866455078125, 6.911993026733398, 6.209373474121094, 5.989789962768555, 6.738901138305664, 6.452798843383789, 6.6356658935546875, 6.534814834594727, 6.4239501953125, 6.6013336181640625, 6.770849227905273, 6.844520568847656, 7.20977783203125, 7.128715515136719, 6.680965423583984, 6.7806243896484375, 6.383657455444336, 6.6127777099609375, 6.25920295715332, 6.814718246459961, 7.019281387329102, 6.872892379760742, 6.64210319519043, 6.493091583251953, 6.382942199707031, 6.435871124267578, 6.838083267211914, 6.299018859863281, 7.3451995849609375, 6.887197494506836, 7.027864456176758, 7.0552825927734375, 6.562232971191406, 6.114006042480469, 6.017208099365234, 6.66356086730957, 6.4220428466796875, 7.1544647216796875, 7.1697235107421875, 7.425546646118164, 7.601022720336914, 7.037162780761719, 6.70313835144043, 6.965160369873047, 7.172584533691406, 7.117509841918945, 6.886005401611328, 6.591320037841797, 6.930828094482422, 6.879329681396484, 7.53331184387207, 6.971836090087891, 7.106304168701172, 6.947517395019531, 6.729364395141602, 6.359338760375977, 7.1239471435546875, 6.817817687988281, 6.473541259765625, 6.461381912231445, 6.8492889404296875, 6.242275238037109, 6.892919540405273, 7.096529006958008, 6.956577301025391, 6.682157516479492, 7.0514678955078125, 6.918191909790039, 6.448268890380859, 6.706476211547852, 6.539106369018555, 6.622314453125, 6.486415863037109, 5.936861038208008, 6.4067840576171875, 6.755590438842773, 6.755828857421875, 6.476640701293945, 6.818532943725586, 6.942033767700195, 9.848356246948242, 7.447481155395508, 9.913921356201172, 6.0100555419921875, 6.440877914428711, 9.493350982666016, 9.487152099609375, 6.117582321166992, 6.250619888305664, 9.870767593383789, 9.882688522338867, 9.574651718139648, 8.531332015991211, 6.834983825683594, 6.417274475097656, 6.417989730834961, 7.973194122314453, 6.381750106811523, 6.480932235717773, 6.446361541748047, 6.617307662963867, 6.730079650878906, 7.146596908569336, 6.817817687988281, 7.040739059448242, 6.915092468261719, 6.937503814697266, 5.866289138793945, 6.313085556030273, 6.67572021484375, 6.702661514282227, 6.051063537597656, 5.872488021850586, 6.483554840087891, 5.951881408691406, 7.153987884521484, 6.821870803833008, 6.633281707763672, 6.848812103271484, 6.55364990234375, 6.209850311279297, 6.562232971191406, 7.024288177490234, 6.75654411315918, 6.484746932983398, 6.129980087280273, 6.146669387817383, 6.383180618286133, 6.122112274169922, 7.234811782836914, 6.806612014770508, 6.730556488037109, 6.392717361450195, 6.112575531005859, 7.2040557861328125, 6.618738174438477, 6.725788116455078, 5.882740020751953, 6.569623947143555, 6.635189056396484, 6.093263626098633, 6.163835525512695, 5.998134613037109, 6.267786026000977, 7.183551788330078, 6.606340408325195, 6.375789642333984, 6.604433059692383, 6.712913513183594, 6.677389144897461, 7.049322128295898, 6.482601165771484, 6.285429000854492, 6.290912628173828, 6.255865097045898, 6.241559982299805, 7.174491882324219, 6.061077117919922, 6.111621856689453, 6.41632080078125, 5.950689315795898, 6.1168670654296875, 6.8340301513671875, 6.511688232421875, 6.6394805908203125, 6.891489028930664, 6.867647171020508, 6.797313690185547, 6.67119026184082, 6.73222541809082, 6.84809684753418, 6.632328033447266, 6.440877914428711, 5.994319915771484, 6.34765625, 6.827354431152344, 6.588459014892578, 7.149934768676758, 6.872653961181641, 6.801366806030273, 6.536006927490234, 6.3343048095703125, 6.592273712158203, 6.22248649597168, 6.477594375610352, 7.107257843017578, 7.196903228759766, 6.9103240966796875, 6.885528564453125, 7.05265998840332, 7.191658020019531, 7.136821746826172, 7.2784423828125, 7.221221923828125, 7.092952728271484, 6.796360015869141, 7.039546966552734, 6.876707077026367, 6.717681884765625, 6.850481033325195, 6.9942474365234375, 7.040977478027344, 7.295370101928711, 7.051944732666016, 7.387876510620117, 7.490396499633789, 7.35020637512207, 7.379293441772461, 7.18998908996582, 6.955862045288086, 6.962299346923828, 7.205724716186523, 6.996631622314453, 6.951808929443359, 7.271051406860352, 7.136821746826172, 7.383823394775391, 7.140159606933594, 7.419347763061523, 7.452487945556641, 7.8525543212890625, 7.419586181640625, 7.045507431030273, 7.232189178466797, 7.142782211303711, 7.15947151184082, 7.228851318359375, 7.045984268188477, 7.448911666870117, 7.204771041870117, 7.480859756469727, 7.487297058105469, 7.508039474487305, 6.991863250732422, 6.981849670410156, 7.284402847290039, 7.235527038574219, 7.260322570800781, 7.055044174194336, 6.894588470458984, 7.157564163208008, 7.273435592651367, 7.190227508544922, 7.3299407958984375, 7.190704345703125, 7.331609725952148, 7.5168609619140625, 7.267951965332031, 7.174253463745117, 6.998300552368164, 6.908416748046875, 7.136821746826172, 7.025957107543945, 6.86955451965332, 6.989955902099609, 6.829738616943359, 7.3089599609375, 7.67064094543457, 7.087945938110352, 7.201194763183594, 7.0743560791015625, 6.98089599609375, 7.099390029907227, 6.999015808105469, 6.9732666015625, 7.033109664916992, 6.860494613647461, 7.070779800415039, 7.30586051940918, 7.624626159667969, 7.28607177734375, 10.293245315551758, 9.243488311767578, 9.550809860229492, 6.848573684692383, 6.862878799438477, 7.097959518432617, 6.442070007324219, 9.497642517089844, 6.942510604858398, 6.798505783081055, 6.659746170043945, 7.020235061645508, 7.543087005615234, 7.22193717956543, 7.137060165405273, 6.938695907592773, 7.092714309692383, 7.071495056152344, 6.920099258422852, 6.712675094604492, 7.202625274658203, 6.930351257324219, 6.744146347045898, 6.749629974365234, 6.595611572265625, 6.963014602661133, 7.031917572021484, 7.055997848510742, 7.033824920654297, 6.969451904296875, 7.498502731323242, 9.683609008789062, 9.412765502929688, 7.124662399291992, 6.705522537231445, 6.73222541809082, 6.864786148071289, 6.744861602783203, 8.078336715698242, 7.018804550170898, 7.265567779541016, 7.011890411376953, 7.095575332641602, 7.423877716064453, 6.903648376464844, 7.061243057250977, 7.077217102050781, 7.226228713989258, 6.9332122802734375, 6.855010986328125, 6.984949111938477, 7.2269439697265625, 7.16710090637207, 7.222652435302734, 8.044004440307617, 7.217884063720703, 7.100343704223633, 7.041692733764648, 6.962776184082031, 7.64918327331543, 6.785869598388672, 7.1010589599609375, 7.432222366333008, 6.917715072631836, 6.989479064941406, 7.114171981811523, 7.959127426147461, 7.130861282348633, 6.979703903198242, 7.074594497680664, 6.829023361206055, 6.805419921875, 6.780385971069336, 6.661176681518555, 7.461071014404297, 7.14111328125, 6.724834442138672, 6.842136383056641, 7.06171989440918, 7.283210754394531, 7.974147796630859, 7.112979888916016, 7.081270217895508, 7.218122482299805, 7.079124450683594, 7.004737854003906, 6.66356086730957, 7.166624069213867, 6.721973419189453, 6.905555725097656, 6.777524948120117, 9.802103042602539, 6.371974945068359, 6.869792938232422, 7.076025009155273, 7.528781890869141, 7.128000259399414, 7.186174392700195, 6.863594055175781, 7.135868072509766, 6.881475448608398, 7.153749465942383, 7.06791877746582, 9.70315933227539, 8.250951766967773, 6.622552871704102, 7.2765350341796875, 6.939411163330078, 7.338523864746094, 7.504940032958984, 6.922245025634766, 7.418394088745117, 7.136106491088867, 7.173061370849609, 7.123231887817383, 10.482311248779297, 6.903409957885742, 6.447553634643555, 6.908178329467773, 7.274150848388672, 7.320642471313477, 7.148265838623047, 7.26771354675293, 7.031679153442383, 7.566213607788086, 7.129192352294922, 7.1887969970703125, 6.8359375, 6.909847259521484, 7.158517837524414, 6.983280181884766, 6.855964660644531, 7.335662841796875, 7.158041000366211, 7.407903671264648, 6.9103240966796875, 6.736278533935547, 6.299495697021484, 6.590127944946289, 6.8035125732421875, 6.755352020263672, 6.520509719848633, 6.660938262939453, 6.513357162475586, 6.965160369873047, 7.211208343505859, 6.936550140380859, 7.106304168701172, 6.995916366577148, 7.00688362121582, 7.107973098754883, 7.210254669189453, 6.925106048583984, 6.656408309936523, 6.583929061889648, 6.948232650756836, 6.718635559082031, 6.697177886962891, 6.857872009277344, 7.157325744628906, 6.889581680297852, 7.230281829833984, 6.829977035522461, 7.383584976196289, 6.744623184204102, 7.041454315185547, 6.74748420715332, 6.681680679321289, 6.868839263916016, 6.826877593994141, 8.159160614013672, 9.785175323486328, 6.904125213623047, 6.837129592895508, 7.021665573120117, 6.908655166625977, 7.1868896484375, 7.063627243041992, 6.965398788452148, 6.85429573059082, 6.728887557983398, 6.886005401611328, 6.485700607299805, 6.734371185302734, 7.0476531982421875, 7.1773529052734375, 7.122516632080078, 7.333278656005859, 7.200956344604492, 7.200717926025391, 7.131814956665039, 7.073640823364258, 6.875514984130859, 7.0037841796875, 6.973981857299805, 6.862640380859375, 6.889581680297852, 7.029533386230469]
normal_1 = [9.354829788208008, 9.596586227416992, 9.427309036254883, 9.500741958618164, 9.415149688720703, 9.3536376953125, 8.940458297729492, 8.923053741455078, 9.25302505493164, 9.56273078918457, 9.240388870239258, 9.559392929077148, 9.274721145629883, 9.467601776123047, 8.970499038696289, 9.14907455444336, 9.10496711730957, 9.100198745727539, 8.710861206054688, 9.585857391357422, 9.553670883178711, 9.438753128051758, 9.533166885375977, 9.363174438476562, 9.611845016479492, 9.409904479980469, 9.456634521484375, 9.156465530395508, 9.225845336914062, 9.49859619140625, 9.299993515014648, 9.379863739013672, 9.340286254882812, 9.421110153198242, 9.547948837280273, 9.271621704101562, 8.88514518737793, 9.32168960571289, 9.216070175170898, 9.313344955444336, 9.090185165405273, 9.459972381591797, 9.117841720581055, 9.175539016723633, 9.119272232055664, 9.480953216552734, 9.706974029541016, 9.171247482299805, 9.004831314086914, 9.232044219970703, 9.022235870361328, 8.85462760925293, 9.170293807983398, 9.062051773071289, 9.151697158813477, 9.617805480957031, 9.731054306030273, 9.333133697509766, 9.24539566040039, 9.322881698608398, 8.926153182983398, 9.035348892211914, 11.903524398803711, 9.433746337890625, 9.265899658203125, 9.44972038269043, 9.143590927124023, 9.171247482299805, 9.264230728149414, 9.225845336914062, 9.070158004760742, 8.905172348022461, 12.497186660766602, 9.385824203491211, 9.600639343261719, 9.07444953918457, 9.363174438476562, 9.325265884399414, 9.389638900756836, 8.932828903198242, 12.355327606201172, 9.397745132446289, 9.323596954345703, 9.097576141357422, 9.40847396850586, 9.510517120361328, 9.093284606933594, 9.351015090942383, 9.376764297485352, 9.175300598144531, 9.56583023071289, 9.367227554321289, 9.189128875732422, 9.399175643920898, 9.214162826538086, 9.120702743530273, 9.475231170654297, 9.189605712890625, 9.049177169799805, 9.264469146728516, 8.85629653930664, 9.061336517333984, 8.907079696655273, 9.387016296386719, 9.276151657104492, 9.465932846069336, 9.189844131469727, 9.208440780639648, 9.302139282226562, 9.402036666870117, 9.044408798217773, 9.039640426635742, 9.035110473632812, 9.15670394897461, 9.427309036254883, 9.084463119506836, 9.283781051635742, 9.15980339050293, 9.476184844970703, 9.066104888916016, 8.925437927246094, 8.921384811401367, 9.027242660522461, 9.373664855957031, 9.173870086669922, 10.519742965698242, 9.60683822631836, 9.355306625366211, 9.6282958984375, 9.11259651184082, 9.149551391601562, 9.197235107421875, 9.168863296508789, 8.972883224487305, 9.259462356567383, 9.225130081176758, 9.43899154663086, 9.290695190429688, 9.621381759643555, 9.279489517211914, 9.160995483398438, 8.860111236572266, 8.920669555664062, 9.096622467041016, 9.075403213500977, 9.591102600097656, 9.16600227355957, 9.211540222167969, 9.276628494262695, 9.413003921508789, 9.121417999267578, 9.116172790527344, 9.367227554321289, 8.917570114135742, 9.1705322265625, 9.101629257202148, 9.510517120361328, 9.255170822143555, 9.159088134765625, 9.453296661376953, 9.395599365234375, 8.996963500976562, 9.196043014526367, 8.986473083496094, 9.117364883422852, 9.133338928222656, 9.384393692016602, 9.264230728149414, 9.262323379516602, 9.130477905273438, 9.292364120483398, 9.209632873535156, 9.28950309753418, 9.089231491088867, 8.991718292236328, 8.885860443115234, 8.838653564453125, 8.925199508666992, 9.07278060913086, 9.234905242919922, 9.57489013671875, 9.432077407836914, 9.511470794677734, 9.227275848388672, 9.17363166809082, 9.367227554321289, 8.946657180786133, 8.86988639831543, 9.177684783935547, 9.219646453857422, 9.26351547241211, 9.141683578491211, 9.124279022216797, 9.71364974975586, 9.373188018798828, 9.493112564086914, 10.500192642211914, 9.162425994873047, 9.648799896240234, 9.192466735839844, 9.145975112915039, 9.310483932495117, 9.70149040222168, 9.562969207763672, 9.54890251159668, 8.939027786254883, 9.601593017578125, 10.867118835449219, 9.522199630737305, 10.035991668701172, 9.103059768676758, 9.156227111816406, 10.039806365966797, 9.474754333496094, 9.464025497436523, 9.156942367553711, 8.90803337097168, 9.636163711547852, 8.925199508666992, 8.795738220214844, 9.410858154296875, 9.98997688293457, 9.247779846191406, 9.82213020324707, 9.282827377319336, 10.030269622802734, 9.572505950927734, 9.613275527954102, 9.243488311767578, 9.693384170532227, 9.645700454711914, 9.116172790527344, 9.064435958862305, 8.960962295532227, 9.299993515014648, 9.21010971069336, 9.254217147827148, 8.826255798339844, 9.623289108276367, 8.742570877075195, 8.965015411376953, 9.474515914916992, 9.326696395874023, 9.439706802368164, 8.994340896606445, 9.311437606811523, 9.299516677856445, 9.104490280151367, 9.476900100708008, 9.345293045043945, 9.374380111694336, 9.138345718383789, 9.223222732543945, 9.20557975769043, 9.299755096435547, 8.841991424560547, 9.205818176269531, 9.516000747680664, 9.429454803466797, 9.348630905151367, 9.631156921386719, 9.526252746582031, 9.07278060913086, 9.057998657226562, 9.01651382446289, 9.205341339111328, 9.235382080078125, 9.460210800170898, 9.57632064819336, 9.48023796081543, 9.53984260559082, 9.261608123779297, 9.481668472290039, 9.322166442871094, 9.237527847290039, 8.900880813598633, 9.221553802490234, 9.168386459350586, 9.494543075561523, 9.345293045043945, 9.526491165161133, 9.238243103027344, 9.587526321411133, 9.691953659057617, 9.2620849609375, 9.232282638549805, 9.223699569702148, 9.266138076782227, 9.35053825378418, 8.905649185180664, 9.19651985168457, 9.341955184936523, 9.641647338867188, 9.654045104980469, 9.680986404418945, 9.186744689941406, 9.270906448364258, 9.340286254882812, 9.414196014404297, 9.62066650390625, 9.176015853881836, 9.021282196044922, 9.782075881958008, 9.625434875488281, 9.49406623840332, 9.990215301513672, 9.441614151000977, 9.551286697387695, 9.275436401367188, 9.264469146728516, 9.383916854858398, 9.499311447143555, 9.097576141357422, 9.548187255859375, 9.972333908081055, 9.640693664550781, 9.523391723632812, 9.360551834106445, 9.435176849365234, 9.415149688720703, 8.911371231079102, 9.082317352294922, 9.337425231933594, 9.594202041625977, 9.424924850463867, 9.45281982421875, 9.309530258178711, 9.630203247070312, 9.698629379272461, 9.269952774047852, 9.618759155273438, 9.190559387207031, 9.206533432006836, 9.335041046142578, 9.412765502929688, 8.911848068237305, 9.318113327026367, 9.348630905151367, 9.168148040771484, 9.933233261108398, 9.249210357666016, 9.498119354248047, 9.293317794799805, 9.128570556640625, 9.395360946655273, 9.402990341186523, 9.241580963134766, 9.521245956420898, 9.709835052490234, 9.419679641723633, 9.63735580444336, 9.683609008789062, 9.547710418701172, 9.547948837280273, 9.241104125976562, 9.275197982788086, 9.464502334594727, 9.675025939941406, 9.976863861083984, 9.493350982666016, 9.402275085449219, 9.580135345458984, 9.517669677734375, 12.164831161499023, 9.390115737915039, 9.389162063598633, 9.406566619873047, 9.189605712890625, 9.564876556396484, 9.55820083618164, 9.44066047668457, 9.378194808959961, 9.226322174072266, 9.326457977294922, 9.37032699584961, 9.310722351074219, 9.401559829711914, 9.677648544311523, 9.660720825195312, 9.443044662475586, 9.670257568359375, 9.146451950073242, 9.464502334594727, 9.195089340209961, 9.234428405761719, 9.361505508422852, 9.123563766479492, 9.436368942260742, 9.341716766357422, 9.85264778137207, 9.923934936523438, 9.54127311706543, 9.116888046264648, 9.344816207885742, 10.697603225708008, 8.987188339233398, 8.939504623413086, 9.116411209106445, 9.469985961914062, 9.440422058105469, 9.465456008911133, 9.330987930297852, 9.129047393798828, 9.122371673583984, 8.92496109008789, 9.099721908569336, 8.907794952392578, 9.531497955322266, 9.549140930175781, 9.494543075561523, 9.499788284301758, 9.967565536499023, 9.292364120483398, 9.352684020996094, 9.375333786010742, 9.167194366455078, 8.987665176391602, 9.137392044067383, 8.860349655151367, 9.873390197753906, 9.252548217773438, 9.130239486694336, 9.073019027709961, 9.279966354370117, 9.057998657226562, 9.269475936889648, 9.13381576538086, 9.320497512817383, 9.360790252685547, 9.491205215454102, 9.68480110168457, 9.63735580444336, 9.61446762084961, 9.498119354248047, 9.101152420043945, 9.492158889770508, 9.407520294189453, 8.805513381958008, 9.257078170776367, 9.251832962036133, 9.622812271118164, 9.665489196777344, 9.469270706176758, 9.3536376953125, 9.444236755371094, 9.35220718383789, 9.107828140258789, 9.397268295288086, 9.057044982910156, 8.867979049682617, 9.078502655029297, 9.19485092163086, 9.377717971801758, 9.50169563293457, 9.254932403564453, 9.038925170898438, 9.428977966308594, 9.349584579467773, 9.279012680053711, 9.071588516235352, 9.528398513793945, 9.245157241821289, 9.435176849365234, 9.397029876708984, 9.091854095458984, 9.341955184936523, 9.370803833007812, 9.137153625488281, 9.032011032104492, 9.028911590576172, 9.39488410949707, 10.00213623046875, 9.176969528198242, 9.184837341308594, 9.811162948608398, 9.28497314453125, 9.276390075683594, 9.171247482299805, 9.236574172973633, 8.823394775390625, 9.388923645019531, 9.418010711669922, 9.680747985839844, 9.404659271240234, 9.370565414428711, 9.540796279907227, 9.48476791381836, 9.548664093017578, 9.267330169677734, 8.912324905395508, 8.842945098876953, 8.819818496704102, 9.036779403686523, 9.72747802734375, 9.241104125976562, 9.598731994628906, 9.255170822143555, 9.165525436401367, 9.058952331542969, 8.77070426940918, 8.919239044189453, 9.118318557739258, 9.694576263427734, 9.394168853759766, 9.75799560546875, 9.74273681640625, 9.01174545288086, 9.183883666992188, 9.281635284423828, 9.20724868774414, 8.972883224487305, 9.084939956665039, 9.110212326049805, 9.255170822143555, 9.230852127075195, 9.425640106201172, 9.066104888916016, 9.223222732543945, 9.49716567993164, 9.134769439697266, 8.968114852905273, 9.183406829833984, 9.192228317260742, 9.158849716186523, 9.102821350097656, 9.25898551940918, 9.393930435180664, 9.904146194458008, 9.434223175048828, 8.997440338134766, 9.00411605834961, 8.845090866088867, 8.909940719604492, 9.342193603515625, 9.664773941040039, 9.1552734375, 9.351015090942383, 9.513616561889648, 9.099483489990234, 9.521961212158203, 9.17363166809082, 9.03940200805664, 9.196758270263672, 9.19485092163086, 9.408950805664062, 9.610891342163086, 9.256839752197266, 9.287118911743164, 9.164094924926758, 9.137153625488281, 8.939027786254883, 9.215116500854492, 9.39488410949707, 9.10186767578125, 8.981704711914062, 9.270906448364258, 9.195566177368164, 9.122610092163086, 9.519100189208984, 9.23466682434082, 9.311914443969727, 9.60397720336914, 9.354829788208008, 8.978128433227539, 9.325027465820312, 9.333372116088867, 9.399890899658203, 9.43303108215332, 9.398460388183594, 9.379148483276367, 9.561300277709961, 9.307861328125, 9.097576141357422, 9.26518440246582, 8.774757385253906, 9.209871292114258, 9.446859359741211, 9.21940803527832, 9.382009506225586, 9.253263473510742, 9.812116622924805, 9.06825065612793, 9.31096076965332, 9.285926818847656, 9.079694747924805, 9.18889045715332, 9.005308151245117, 9.391546249389648, 9.353876113891602, 9.226083755493164, 9.470939636230469, 9.678363800048828, 9.226799011230469, 9.024381637573242, 9.295225143432617, 9.255647659301758, 8.889198303222656, 9.074211120605469, 9.413957595825195, 9.406805038452148, 9.285211563110352, 9.264469146728516, 9.453773498535156, 9.144067764282227, 9.304046630859375, 9.425878524780273, 9.078741073608398, 9.489774703979492, 9.243011474609375, 9.631872177124023, 9.499788284301758, 9.619712829589844, 9.633064270019531, 9.258031845092773, 9.228706359863281, 9.435415267944336, 9.191274642944336, 8.884906768798828, 9.463787078857422, 9.76872444152832, 9.50932502746582, 9.342670440673828, 9.64045524597168, 9.275436401367188, 9.222984313964844, 9.327411651611328, 9.171724319458008, 9.232759475708008, 9.273052215576172, 8.964300155639648, 9.427070617675781, 9.213924407958984, 9.652137756347656, 9.534597396850586, 9.4451904296875, 8.966684341430664, 9.079217910766602, 9.258747100830078, 9.140253067016602, 9.271860122680664, 9.251594543457031, 9.33694839477539, 9.496212005615234, 9.210348129272461, 9.400606155395508, 9.171009063720703, 9.134769439697266, 9.006977081298828, 9.229421615600586, 9.251832962036133, 9.68170166015625, 9.457588195800781, 9.5672607421875, 9.087324142456055, 9.46187973022461, 9.495735168457031, 9.278535842895508, 9.37652587890625, 9.064197540283203, 9.541749954223633, 9.552001953125, 9.165287017822266, 9.228706359863281, 9.499549865722656, 9.282112121582031, 9.446859359741211, 9.387969970703125, 9.164571762084961, 9.31859016418457, 9.215116500854492, 11.77835464477539, 9.27114486694336, 9.491682052612305, 9.258031845092773, 9.420394897460938, 9.23466682434082, 9.445667266845703, 9.081363677978516, 9.0179443359375, 9.402751922607422, 9.147167205810547, 9.048223495483398, 9.202003479003906, 9.134531021118164, 9.375333786010742, 9.22250747680664, 9.809017181396484, 9.457588195800781, 9.195089340209961, 9.051799774169922, 9.387731552124023, 9.016990661621094, 9.188413619995117, 9.145975112915039, 9.482622146606445, 9.530305862426758, 9.134054183959961, 9.627342224121094, 9.740114212036133, 9.415864944458008, 9.403705596923828, 8.861541748046875, 9.151935577392578, 8.918523788452148, 9.462356567382812, 9.24992561340332, 9.419918060302734, 10.029315948486328, 9.398221969604492, 9.357452392578125, 9.202241897583008, 9.465217590332031, 9.213924407958984, 9.374856948852539, 9.229183197021484, 9.582281112670898, 10.047674179077148, 9.626626968383789, 9.653329849243164, 10.036706924438477, 9.440422058105469, 9.122848510742188, 9.145259857177734, 8.941888809204102, 9.31549072265625, 9.601831436157227, 9.482383728027344, 9.309530258178711, 9.18722152709961, 9.920835494995117, 9.160757064819336, 9.274482727050781, 9.611129760742188, 9.093046188354492, 9.17196273803711, 9.831666946411133, 9.427785873413086, 9.407520294189453, 9.247541427612305, 9.140968322753906, 9.3231201171875, 9.616613388061523, 9.418725967407227, 9.191274642944336, 9.43136215209961, 9.144783020019531, 9.648323059082031, 9.595155715942383, 9.352922439575195, 9.705543518066406, 9.541749954223633, 9.25755500793457, 9.166240692138672, 8.985519409179688, 9.192228317260742, 9.402990341186523, 9.604930877685547, 9.338855743408203, 9.342670440673828, 9.317636489868164, 9.202957153320312, 9.305715560913086, 9.348630905151367, 9.246349334716797, 9.228229522705078, 9.39798355102539, 9.595155715942383, 9.141683578491211, 9.27424430847168, 9.569168090820312, 9.174585342407227, 8.98599624633789, 8.881330490112305, 9.096860885620117, 9.186983108520508, 9.482145309448242, 9.273529052734375, 9.160518646240234, 9.16600227355957, 9.356975555419922, 9.477615356445312, 9.35506820678711, 8.997201919555664, 9.21177864074707, 9.172677993774414, 9.166240692138672, 9.757280349731445, 9.394645690917969, 9.481191635131836, 9.409427642822266, 9.304285049438477, 9.387016296386719, 9.173870086669922, 9.057044982910156, 9.081840515136719, 9.181976318359375, 9.35220718383789, 9.694099426269531, 9.301900863647461, 9.431123733520508, 9.335517883300781, 9.486675262451172, 9.323596954345703, 9.197235107421875, 9.515047073364258, 9.546756744384766, 9.393453598022461, 9.523630142211914, 9.41324234008789, 9.470939636230469, 9.189128875732422, 9.275674819946289, 9.253263473510742, 8.904457092285156, 9.253740310668945, 8.993148803710938, 9.24992561340332, 9.386301040649414, 9.351253509521484, 9.220123291015625, 9.227752685546875, 9.221792221069336, 9.041309356689453, 9.265661239624023, 9.078025817871094, 9.34457778930664, 9.341716766357422, 9.351730346679688, 9.49859619140625, 9.949207305908203, 9.577512741088867, 9.79471206665039, 9.13238525390625, 9.22703742980957, 9.186267852783203, 9.309530258178711, 9.802579879760742, 9.574174880981445, 9.94563102722168, 9.730339050292969, 9.679555892944336, 9.250640869140625, 9.209394454956055, 9.41324234008789, 9.238958358764648, 9.171485900878906, 9.947538375854492, 9.526729583740234, 9.298086166381836, 9.371757507324219, 9.928226470947266, 8.80742073059082, 9.309053421020508, 9.429454803466797, 9.54747200012207, 9.325027465820312, 9.82666015625, 9.322643280029297, 9.658098220825195, 9.462594985961914, 10.036945343017578, 9.053230285644531, 9.526252746582031, 9.072542190551758, 9.206295013427734, 9.119987487792969, 9.81760025024414, 9.923219680786133, 9.653568267822266, 9.215116500854492, 9.684324264526367, 9.552001953125, 9.124040603637695, 8.9569091796875, 9.550094604492188, 9.029865264892578, 9.24229621887207, 9.640932083129883, 9.359121322631836, 10.085344314575195, 9.807109832763672, 9.5672607421875, 9.01484489440918, 9.201526641845703, 9.454488754272461, 9.297847747802734, 9.386539459228516, 9.691476821899414, 9.216547012329102, 9.448051452636719, 9.299755096435547, 9.214401245117188, 9.252309799194336, 8.905410766601562, 8.881330490112305, 8.973360061645508, 9.162425994873047, 9.032964706420898, 9.380340576171875, 9.623050689697266, 9.097814559936523, 9.058475494384766, 9.321451187133789, 9.395360946655273, 9.067058563232422, 9.427547454833984, 8.941650390625, 9.296894073486328, 9.050369262695312, 9.632587432861328, 9.099483489990234, 9.689092636108398, 9.185314178466797, 9.032011032104492, 9.215593338012695, 9.37795639038086, 9.151935577392578, 9.320259094238281, 9.422540664672852, 9.272336959838867, 9.417533874511719, 9.666204452514648, 9.668827056884766, 9.361505508422852, 9.28807258605957, 9.14311408996582, 9.002685546875, 8.998870849609375, 9.165525436401367, 9.346485137939453, 9.255170822143555, 9.378433227539062, 9.384632110595703, 9.585142135620117, 9.111166000366211, 8.991479873657227, 9.039640426635742, 9.27424430847168, 9.271383285522461, 9.46497917175293, 9.548187255859375, 9.325504302978516, 9.376287460327148, 9.374141693115234, 9.182453155517578, 9.524822235107422, 9.229183197021484, 9.03940200805664, 8.924722671508789, 9.413003921508789, 9.671926498413086, 9.467840194702148, 9.435415267944336, 9.362459182739258, 9.34743881225586, 9.293079376220703, 9.188175201416016, 9.075641632080078, 9.39798355102539, 9.290456771850586, 9.267568588256836, 9.508132934570312, 9.154319763183594, 9.733200073242188, 18.557071685791016, 11.870622634887695, 9.111404418945312, 9.306907653808594, 9.212970733642578, 9.217023849487305, 9.111642837524414, 9.28187370300293, 9.52911376953125, 9.62972640991211, 9.363174438476562, 9.67550277709961, 9.522438049316406, 9.006977081298828, 9.000539779663086, 9.101629257202148, 9.149312973022461, 9.208440780639648, 9.64212417602539, 9.233236312866211, 9.196758270263672, 9.11402702331543, 9.582042694091797, 8.908510208129883, 9.454011917114258, 8.816957473754883, 9.032011032104492, 8.714675903320312, 8.931636810302734, 8.94021987915039, 9.361982345581055, 9.012222290039062, 9.23013687133789, 8.962154388427734, 8.719205856323242, 9.034872055053711, 9.154319763183594, 8.88681411743164, 9.426593780517578, 8.97073745727539, 9.421348571777344, 9.30023193359375, 9.192943572998047, 9.228706359863281, 9.037256240844727, 8.949518203735352, 9.376049041748047, 8.681058883666992, 8.852958679199219, 8.888006210327148, 8.961200714111328, 8.971214294433594, 8.924245834350586, 9.304285049438477, 8.913993835449219, 8.942842483520508, 9.039163589477539, 8.875131607055664, 8.938312530517578, 9.028434753417969, 9.177446365356445, 9.118080139160156, 9.351491928100586, 9.1552734375, 9.642601013183594, 8.880853652954102, 8.787393569946289, 9.456396102905273, 8.93092155456543, 9.006500244140625, 9.068965911865234, 8.966922760009766, 9.055614471435547, 9.012460708618164, 9.471893310546875, 9.279727935791016, 9.079933166503906, 9.197473526000977, 8.978128433227539, 9.219169616699219, 8.781909942626953, 9.335041046142578, 9.336471557617188, 9.183645248413086, 9.653806686401367, 9.041309356689453, 9.583711624145508, 9.004354476928711, 9.600162506103516, 9.003400802612305, 8.882284164428711, 8.806705474853516, 9.11855697631836, 8.996725082397461, 9.607076644897461, 9.350061416625977, 8.97979736328125, 8.94784927368164, 9.061336517333984, 9.083747863769531, 9.255170822143555, 9.13691520690918, 9.402990341186523, 9.083986282348633, 9.391069412231445, 9.319782257080078, 9.160518646240234, 9.034872055053711, 13.512134552001953, 8.719205856323242, 9.203672409057617, 8.810758590698242, 9.266138076782227, 8.97836685180664, 9.191751480102539, 9.139537811279297, 9.190559387207031, 9.383916854858398, 9.997844696044922, 8.90803337097168, 9.099006652832031, 9.326934814453125, 8.944988250732422, 9.37032699584961, 9.347915649414062, 9.566307067871094, 9.248971939086914, 9.281635284423828, 8.852005004882812, 9.029150009155273, 8.976936340332031, 8.824825286865234, 8.86392593383789, 8.698225021362305, 9.191513061523438, 10.226964950561523, 9.176969528198242, 8.994817733764648, 9.195089340209961, 8.949995040893555, 8.994817733764648, 9.066104888916016, 8.816719055175781, 8.957862854003906, 8.885622024536133, 9.126424789428711, 9.315967559814453, 9.177923202514648, 9.082317352294922, 8.959770202636719, 8.860349655151367, 9.027719497680664, 8.939027786254883, 8.75711441040039, 9.408712387084961, 9.174823760986328, 9.01937484741211, 9.123563766479492, 9.340763092041016, 9.463071823120117, 9.317159652709961, 8.905887603759766, 8.833169937133789, 8.980274200439453, 8.805274963378906, 8.985042572021484, 9.179115295410156, 9.314298629760742, 9.130477905273438, 8.935213088989258, 9.227991104125977, 9.445428848266602, 9.384393692016602, 8.95547866821289, 8.930683135986328, 9.042978286743164, 9.54127311706543, 9.054899215698242, 9.123086929321289, 9.025812149047852, 8.975982666015625, 9.10806655883789, 9.28950309753418, 9.070158004760742, 8.83030891418457, 9.038448333740234, 9.16290283203125, 8.911609649658203, 9.694576263427734, 9.457826614379883, 9.352684020996094, 9.666919708251953, 9.12022590637207, 9.356498718261719, 8.867740631103516, 9.363174438476562, 8.938789367675781, 8.917808532714844, 8.98289680480957, 9.285688400268555, 9.23466682434082, 9.043693542480469, 9.569406509399414, 9.308099746704102, 8.951187133789062, 9.139299392700195, 8.937358856201172, 8.989810943603516, 9.15217399597168, 9.339332580566406, 9.10043716430664, 9.403705596923828, 9.650468826293945, 8.93259048461914, 9.567975997924805, 8.73255729675293, 9.20414924621582, 9.374141693115234, 11.354207992553711, 9.322404861450195, 9.456634521484375, 9.236335754394531, 9.496212005615234, 8.979558944702148, 8.908271789550781, 9.131193161010742, 9.395599365234375, 8.79812240600586, 9.200811386108398, 9.147882461547852, 9.463787078857422, 8.939981460571289, 9.515047073364258, 9.459733963012695, 8.757829666137695, 8.851766586303711, 9.018182754516602, 9.03177261352539, 9.258508682250977, 9.343385696411133, 9.19485092163086, 9.33980941772461, 9.677648544311523, 9.32455062866211, 10.379552841186523, 9.173393249511719, 9.454011917114258, 9.033441543579102, 9.505033493041992, 14.028072357177734, 9.441852569580078, 9.49549674987793, 9.513139724731445, 9.916543960571289, 11.542797088623047, 11.22140884399414, 8.791446685791016, 8.747577667236328, 9.018421173095703, 9.560346603393555, 9.173393249511719, 9.005069732666016, 8.986473083496094, 9.282350540161133, 8.516550064086914, 8.482933044433594, 9.835243225097656, 8.394241333007812, 9.889841079711914, 9.43613052368164, 8.667945861816406, 9.199380874633789, 9.005308151245117, 9.590864181518555, 8.837223052978516, 9.080886840820312, 8.472919464111328, 8.795738220214844, 9.22083854675293, 8.996009826660156, 9.085416793823242, 10.344982147216797, 9.218931198120117, 8.803129196166992, 11.304140090942383, 9.431600570678711, 9.816408157348633, 8.793830871582031, 9.414196014404297, 8.808135986328125, 8.911848068237305, 11.26241683959961, 10.242700576782227, 9.964466094970703, 9.543895721435547, 9.134531021118164, 9.630203247070312, 9.671926498413086, 9.312152862548828, 9.33074951171875, 8.365631103515625, 9.134769439697266, 9.180068969726562, 8.953094482421875, 8.545637130737305, 8.829355239868164, 9.460926055908203, 9.465932846069336, 8.633136749267578, 8.53276252746582, 10.117053985595703, 8.147001266479492, 8.285760879516602, 8.923053741455078, 8.855581283569336, 8.828878402709961, 8.869409561157227, 11.681795120239258, 8.64720344543457, 8.988142013549805, 8.858442306518555, 8.880138397216797, 8.967399597167969, 8.568048477172852, 9.20557975769043, 9.065628051757812, 8.778095245361328, 9.288311004638672, 8.849143981933594, 11.838674545288086, 8.751869201660156, 8.776187896728516, 8.856773376464844, 8.604049682617188, 8.762359619140625, 8.693456649780273, 9.396553039550781, 8.68844985961914, 8.757352828979492, 8.67462158203125, 9.046792984008789, 8.96906852722168, 8.434295654296875, 8.811473846435547, 8.614540100097656, 8.631467819213867, 8.96143913269043, 9.0789794921875, 9.67264175415039, 9.426593780517578, 8.840560913085938, 11.874675750732422, 11.101484298706055, 8.738040924072266, 11.691093444824219, 8.76474380493164, 12.131690979003906, 9.135246276855469, 8.720159530639648, 9.197711944580078, 11.713743209838867, 10.478019714355469, 8.90803337097168, 8.640289306640625, 11.789321899414062, 11.679887771606445, 10.445117950439453, 11.705636978149414, 11.090993881225586, 11.163949966430664, 9.887933731079102, 8.984088897705078, 10.332584381103516, 11.331796646118164, 9.086132049560547, 11.14797592163086, 9.527444839477539, 9.172916412353516, 11.670112609863281, 11.05499267578125, 8.687019348144531, 10.17451286315918, 10.538816452026367, 11.075735092163086, 8.116960525512695, 11.565208435058594, 9.929418563842773, 10.635852813720703, 11.426687240600586, 9.668588638305664, 11.190176010131836, 10.392904281616211, 9.910345077514648, 11.054039001464844, 9.667396545410156, 10.32257080078125, 11.165142059326172, 8.011579513549805, 11.336565017700195, 9.991884231567383, 11.476993560791016, 10.934114456176758, 8.443832397460938, 11.50822639465332, 11.504411697387695, 8.521795272827148, 11.092424392700195, 11.62099838256836, 10.851621627807617, 11.696815490722656, 8.354902267456055, 9.826421737670898, 11.342763900756836, 11.305809020996094, 11.802196502685547, 11.012792587280273, 11.418342590332031, 11.528968811035156, 10.46442985534668, 10.652303695678711, 8.626222610473633, 11.655569076538086, 9.607791900634766, 8.84103775024414, 8.68082046508789, 11.034488677978516, 8.115053176879883, 10.151147842407227, 10.551691055297852, 8.703231811523438, 10.10751724243164, 10.12110710144043, 11.562347412109375, 10.199546813964844, 10.042905807495117, 11.521100997924805, 10.353803634643555, 9.932994842529297, 11.446952819824219, 9.81760025024414, 10.218381881713867, 11.607170104980469, 10.383844375610352, 10.005950927734375, 10.980367660522461, 10.000228881835938, 10.259389877319336, 11.54327392578125, 10.060310363769531, 10.362863540649414, 11.309623718261719, 10.400772094726562, 10.230064392089844, 11.039018630981445, 9.951353073120117, 10.113716125488281, 11.263608932495117, 9.71841812133789, 10.8642578125, 11.54947280883789, 11.171579360961914, 11.366128921508789, 12.046337127685547, 11.381149291992188, 10.885477066040039, 11.16323471069336, 11.257171630859375, 10.973215103149414, 11.05809211730957, 11.60573959350586, 11.120319366455078, 11.128425598144531, 8.664369583129883, 10.213136672973633, 8.880615234375, 10.471343994140625, 9.155035018920898, 11.471748352050781, 11.277198791503906, 8.788585662841797, 10.174989700317383, 8.637189865112305, 10.411500930786133, 8.952140808105469, 11.541366577148438, 9.193181991577148, 11.798620223999023, 10.315418243408203, 8.737802505493164, 9.397029876708984, 11.705160140991211, 8.685827255249023, 11.706352233886719, 10.845184326171875, 8.75544548034668, 11.589765548706055, 10.941028594970703, 8.979320526123047, 11.641979217529297, 8.851051330566406, 10.782003402709961, 11.31749153137207, 8.913993835449219, 11.346101760864258, 9.221792221069336, 9.01031494140625, 10.130643844604492, 8.788824081420898, 10.271787643432617, 8.755922317504883, 10.492324829101562, 11.287927627563477, 9.082794189453125, 12.075662612915039, 8.958816528320312, 10.186433792114258, 8.896350860595703, 10.317087173461914, 8.623600006103516, 11.305570602416992, 8.518695831298828, 8.76474380493164, 10.123968124389648, 8.719682693481445, 10.513782501220703, 9.092330932617188, 11.59358024597168, 10.303974151611328, 8.78596305847168, 11.447429656982422, 8.628129959106445, 8.640050888061523, 8.954763412475586, 9.192466735839844, 8.712530136108398, 8.69607925415039, 8.797645568847656, 8.559465408325195, 8.925676345825195, 8.520364761352539, 8.30221176147461, 8.566856384277344, 8.716583251953125, 8.81338119506836, 8.620500564575195, 11.827230453491211, 11.558055877685547, 8.70060920715332, 11.322021484375, 7.953166961669922, 11.276721954345703, 10.886192321777344, 11.852264404296875, 9.084224700927734, 8.763790130615234, 8.628606796264648, 8.510112762451172, 9.11855697631836, 8.530378341674805, 8.743047714233398, 8.333683013916016, 8.82577896118164, 8.960723876953125, 8.848905563354492, 10.354042053222656, 10.806083679199219, 8.509635925292969, 11.739969253540039, 7.686138153076172, 8.496522903442383, 8.758544921875, 8.49151611328125, 8.612632751464844, 9.017705917358398, 8.724689483642578, 11.4593505859375, 10.620355606079102, 11.509180068969727, 8.230209350585938, 12.111902236938477, 10.483741760253906, 9.768247604370117, 10.647058486938477, 8.638620376586914, 10.677337646484375, 8.764266967773438, 8.694648742675781, 10.55908203125, 8.61668586730957, 11.535882949829102, 7.976531982421875, 8.394002914428711, 11.928796768188477, 11.544227600097656, 9.087562561035156, 8.761167526245117, 8.824825286865234, 8.722305297851562, 8.808612823486328, 8.825063705444336, 8.969783782958984, 8.671045303344727, 8.649349212646484, 8.74948501586914, 8.663415908813477, 8.844614028930664, 8.93259048461914, 8.748769760131836, 8.403778076171875, 9.16910171508789, 8.611202239990234, 8.470296859741211, 8.541107177734375, 8.708715438842773, 8.718729019165039, 8.95833969116211, 8.944272994995117, 8.899927139282227, 8.730173110961914, 8.855104446411133, 8.604049682617188, 8.576154708862305, 8.679866790771484, 8.817911148071289, 8.928537368774414, 8.919000625610352, 8.678913116455078, 8.942842483520508, 9.219646453857422, 8.91876220703125, 8.921384811401367, 8.732795715332031, 8.685111999511719, 8.458852767944336, 9.017229080200195, 8.950233459472656, 11.455297470092773, 11.284589767456055, 9.02867317199707, 10.282278060913086, 11.230230331420898, 10.326623916625977, 9.122610092163086, 11.845111846923828, 11.299848556518555, 9.013652801513672, 9.347200393676758, 9.140491485595703, 9.259939193725586, 9.105443954467773, 8.622169494628906, 8.748292922973633, 8.555412292480469, 8.794069290161133, 8.91566276550293, 9.27424430847168, 8.682966232299805, 8.806467056274414, 11.719703674316406, 8.798837661743164, 11.616945266723633, 10.03408432006836, 10.649442672729492, 8.70203971862793, 8.728981018066406, 10.819435119628906, 11.953592300415039, 8.993387222290039, 11.771202087402344, 8.797645568847656, 8.880615234375, 8.979558944702148, 8.823394775390625, 8.610010147094727, 9.059906005859375, 9.287118911743164, 8.967399597167969, 9.189844131469727, 8.718490600585938, 9.089231491088867, 9.612560272216797, 8.814573287963867, 8.74638557434082, 8.614540100097656, 8.75234603881836, 8.980512619018555, 9.003877639770508, 8.980989456176758, 9.083032608032227, 8.920431137084961, 8.922100067138672, 8.835554122924805, 9.288549423217773, 8.787155151367188, 9.21940803527832, 12.006282806396484, 9.069204330444336, 8.861541748046875, 9.348392486572266, 9.267330169677734, 8.469104766845703, 13.454198837280273, 8.97073745727539, 9.202718734741211, 12.784242630004883, 9.240388870239258, 9.582281112670898, 9.670495986938477, 9.239435195922852, 8.96000862121582, 9.054899215698242, 8.898735046386719, 8.757591247558594, 8.691549301147461, 9.554147720336914, 9.328365325927734, 9.120464324951172, 9.315252304077148, 8.971452713012695, 8.953332901000977, 9.000539779663086, 9.014606475830078, 9.039163589477539, 9.17196273803711, 9.45901870727539, 11.868476867675781, 9.2010498046875, 9.444236755371094, 9.04393196105957, 9.139060974121094, 9.165763854980469, 8.825540542602539, 9.920120239257812, 8.827447891235352, 9.305953979492188, 9.251594543457031, 9.083747863769531, 9.586572647094727, 9.104013442993164, 9.269952774047852, 9.224891662597656, 9.476661682128906, 9.087562561035156, 9.106636047363281, 8.957386016845703, 9.24825668334961, 11.992692947387695, 11.610746383666992, 11.371135711669922, 11.878490447998047, 10.854959487915039, 11.266469955444336, 11.125802993774414, 12.07590103149414, 11.667490005493164, 12.047052383422852, 11.933088302612305, 11.623620986938477, 11.449813842773438, 11.301517486572266, 11.987686157226562, 11.499643325805664, 11.365652084350586, 10.868549346923828, 11.331319808959961, 11.378288269042969, 11.717557907104492, 10.852575302124023, 10.931730270385742, 11.721611022949219, 11.200904846191406, 10.834932327270508, 11.714458465576172, 12.055158615112305, 9.43446159362793, 10.728836059570312, 11.38925552368164, 11.391878128051758, 11.201858520507812, 11.942386627197266, 11.662483215332031, 11.87753677368164, 11.656999588012695, 11.35563850402832, 11.246204376220703, 8.768320083618164, 11.23356819152832, 8.819341659545898, 11.685609817504883, 9.563207626342773, 11.818647384643555, 11.1846923828125, 10.76817512512207, 11.428356170654297, 11.517763137817383, 11.402368545532227, 8.793830871582031, 12.109994888305664, 11.334419250488281, 8.891582489013672, 11.359691619873047, 11.204242706298828, 11.64388656616211, 11.490583419799805, 11.669397354125977, 12.1002197265625, 11.350631713867188, 11.888504028320312, 8.951425552368164, 11.897563934326172, 11.635541915893555, 11.510133743286133, 11.601686477661133, 11.723756790161133, 11.867761611938477, 11.244773864746094, 10.666370391845703, 10.842561721801758, 11.478185653686523, 11.384725570678711, 11.737346649169922, 11.551856994628906, 11.522769927978516, 11.565208435058594, 15.023469924926758, 9.376287460327148, 9.102106094360352, 11.527776718139648, 8.69297981262207, 8.850574493408203, 8.951425552368164, 8.859634399414062, 9.314775466918945, 9.073495864868164, 9.09733772277832, 8.60142707824707, 8.757352828979492, 8.639335632324219, 8.983850479125977, 9.096622467041016, 9.130001068115234, 9.13548469543457, 8.952617645263672, 9.204864501953125, 9.528160095214844, 9.367942810058594, 9.023904800415039, 8.705377578735352, 8.695840835571289, 9.15074348449707, 8.978843688964844, 9.214162826538086, 9.207010269165039, 9.276628494262695, 9.037017822265625, 9.490013122558594, 8.794307708740234, 9.553194046020508, 8.89134407043457, 9.119272232055664, 8.971452713012695, 9.150266647338867, 9.35506820678711, 9.221315383911133, 9.151935577392578, 9.37509536743164, 9.00125503540039, 8.775949478149414, 8.846521377563477, 8.834362030029297, 9.064435958862305, 9.406089782714844, 9.351730346679688, 9.290218353271484, 8.925914764404297, 9.256124496459961, 8.816003799438477, 9.06515121459961, 9.19342041015625, 9.100914001464844, 8.875131607055664, 9.521484375, 9.341716766357422, 9.139537811279297, 9.128808975219727, 9.256124496459961, 9.082317352294922, 9.16147232055664, 9.161949157714844, 9.05466079711914, 9.063720703125, 9.432792663574219]
normal_5 = [20.439863204956055, 20.368337631225586, 19.748449325561523, 20.520687103271484, 20.328521728515625, 19.963502883911133, 20.386934280395508, 19.965410232543945, 20.414113998413086, 20.156383514404297, 20.342350006103516, 20.32184600830078, 20.354270935058594, 20.635604858398438, 19.32835578918457, 20.674943923950195, 20.340442657470703, 20.423173904418945, 19.98615264892578, 21.0115909576416, 20.62702178955078, 20.758628845214844, 20.290374755859375, 20.46966552734375, 20.933866500854492, 22.331714630126953, 21.07095718383789, 20.465612411499023, 19.81806755065918, 20.28369903564453, 20.37811279296875, 20.58100700378418, 20.074129104614258, 20.56598663330078, 20.38288116455078, 19.795656204223633, 20.224332809448242, 20.749330520629883, 19.84095573425293, 20.08056640625, 19.89269256591797, 20.50042152404785, 19.632816314697266, 20.09129524230957, 20.312070846557617, 20.398616790771484, 21.297454833984375, 20.29895782470703, 20.216941833496094, 20.48778533935547, 20.193099975585938, 19.721508026123047, 20.4617977142334, 20.418167114257812, 19.876480102539062, 20.234346389770508, 20.66802978515625, 20.429611206054688, 20.044803619384766, 20.86639404296875, 20.153284072875977, 20.7211971282959, 22.390127182006836, 20.361900329589844, 19.865036010742188, 20.418643951416016, 20.66969871520996, 20.334243774414062, 20.493507385253906, 20.168542861938477, 20.91383934020996, 20.60079574584961, 25.275230407714844, 20.637989044189453, 20.465373992919922, 19.351720809936523, 20.907878875732422, 20.183801651000977, 20.377159118652344, 20.17045021057129, 20.374059677124023, 20.075559616088867, 20.624399185180664, 20.203828811645508, 20.648479461669922, 19.991397857666016, 19.79660987854004, 20.638704299926758, 20.249605178833008, 20.539045333862305, 21.62003517150879, 20.818233489990234, 20.37787437438965, 20.078182220458984, 20.28799057006836, 20.119428634643555, 20.447492599487305, 20.015478134155273, 20.56574821472168, 20.639419555664062, 20.197629928588867, 20.172119140625, 20.38860321044922, 20.646095275878906, 20.36261558532715, 20.525217056274414, 20.254135131835938, 20.041704177856445, 20.342350006103516, 20.08986473083496, 20.690202713012695, 20.473003387451172, 20.274877548217773, 19.792556762695312, 20.604610443115234, 20.163774490356445, 20.0808048248291, 20.63465118408203, 20.908594131469727, 20.877838134765625, 20.525693893432617, 20.68305015563965, 20.253419876098633, 20.690441131591797, 19.687175750732422, 22.629976272583008, 20.875930786132812, 20.36738395690918, 21.10886573791504, 20.509958267211914, 20.586729049682617, 20.06077766418457, 20.175695419311523, 20.65420150756836, 20.552635192871094, 20.49875259399414, 20.047426223754883, 20.491361618041992, 20.435094833374023, 21.33035659790039, 20.609140396118164, 20.111799240112305, 20.16925811767578, 20.320653915405273, 19.871234893798828, 20.63751220703125, 20.330190658569336, 20.4465389251709, 20.247936248779297, 20.796537399291992, 19.913196563720703, 20.209789276123047, 20.9200382232666, 19.9892520904541, 20.5838680267334, 20.046710968017578, 20.461559295654297, 20.35045623779297, 20.15972137451172, 20.07603645324707, 20.49732208251953, 20.385026931762695, 20.138263702392578, 20.322561264038086, 20.235300064086914, 20.502090454101562, 20.638704299926758, 20.48659324645996, 20.33376693725586, 20.389795303344727, 20.77031135559082, 20.233631134033203, 20.547866821289062, 20.355224609375, 19.96159553527832, 20.233631134033203, 20.357847213745117, 20.354509353637695, 20.433902740478516, 20.20430564880371, 20.57480812072754, 20.424365997314453, 20.517587661743164, 20.462751388549805, 20.435571670532227, 20.671844482421875, 20.2634334564209, 20.40719985961914, 20.083904266357422, 20.468950271606445, 20.51234245300293, 20.520687103271484, 19.831180572509766, 20.843982696533203, 20.445585250854492, 21.22187614440918, 20.105361938476562, 20.711421966552734, 21.54684066772461, 20.728349685668945, 20.577192306518555, 28.607606887817383, 20.557165145874023, 20.600318908691406, 20.711421966552734, 20.289897918701172, 20.46966552734375, 22.214651107788086, 20.80535888671875, 21.732091903686523, 20.06220817565918, 20.612716674804688, 20.885229110717773, 20.79463005065918, 20.284175872802734, 20.006656646728516, 20.287036895751953, 21.059036254882812, 20.465612411499023, 20.078420639038086, 20.953893661499023, 22.010087966918945, 20.481586456298828, 20.910024642944336, 20.489931106567383, 21.033763885498047, 20.059585571289062, 21.298646926879883, 20.65443992614746, 21.839618682861328, 20.979881286621094, 20.618677139282227, 20.554542541503906, 19.834280014038086, 20.64228057861328, 20.502090454101562, 20.818233489990234, 19.663095474243164, 20.73383331298828, 19.78135108947754, 20.054340362548828, 20.802736282348633, 21.022796630859375, 21.2860107421875, 20.522594451904297, 20.099639892578125, 19.762516021728516, 20.120859146118164, 20.785093307495117, 20.421981811523438, 20.441055297851562, 20.601272583007812, 20.841121673583984, 20.3402042388916, 21.240711212158203, 20.33066749572754, 20.946502685546875, 20.595073699951172, 20.310640335083008, 19.969701766967773, 21.062612533569336, 20.596742630004883, 19.92034912109375, 19.973278045654297, 20.601272583007812, 20.697355270385742, 21.227121353149414, 21.167516708374023, 21.037578582763672, 20.633935928344727, 20.839691162109375, 20.4312801361084, 20.24555206298828, 20.717620849609375, 20.636558532714844, 20.27153968811035, 20.685434341430664, 21.058082580566406, 20.971059799194336, 20.796537399291992, 21.053075790405273, 20.577430725097656, 20.985126495361328, 20.806312561035156, 20.5533504486084, 20.20120620727539, 20.349979400634766, 20.791292190551758, 21.404266357421875, 19.898176193237305, 20.111560821533203, 20.39051055908203, 21.064043045043945, 20.287275314331055, 20.55525779724121, 20.043611526489258, 21.0721492767334, 20.929336547851562, 24.427413940429688, 20.881175994873047, 20.621061325073242, 20.23625373840332, 20.35665512084961, 20.641326904296875, 20.241975784301758, 20.88618278503418, 21.048784255981445, 20.409107208251953, 20.440340042114258, 20.500659942626953, 20.692825317382812, 20.54738998413086, 20.961284637451172, 20.30014991760254, 20.71857452392578, 20.435333251953125, 20.974159240722656, 19.581079483032227, 20.110607147216797, 20.63727378845215, 20.10059356689453, 20.195960998535156, 20.519495010375977, 21.41118049621582, 20.932435989379883, 20.90287208557129, 20.308494567871094, 20.83563804626465, 21.09694480895996, 20.279645919799805, 20.784616470336914, 20.82061767578125, 20.62702178955078, 20.656108856201172, 21.044015884399414, 19.994020462036133, 19.962072372436523, 20.31707763671875, 19.605398178100586, 21.638870239257812, 20.662307739257812, 20.5078125, 20.743370056152344, 20.610332489013672, 20.694255828857422, 20.897626876831055, 20.850181579589844, 20.66206932067871, 20.748376846313477, 20.226716995239258, 21.589040756225586, 21.155834197998047, 21.33464813232422, 21.217823028564453, 20.892858505249023, 20.963191986083984, 21.342992782592773, 21.047592163085938, 21.453857421875, 20.732641220092773, 20.756959915161133, 21.504878997802734, 20.80535888671875, 21.148681640625, 20.54429054260254, 20.615100860595703, 20.552396774291992, 20.287036895751953, 20.870685577392578, 20.71976661682129, 20.432472229003906, 21.059036254882812, 20.667314529418945, 20.867347717285156, 20.659446716308594, 20.45416831970215, 20.570039749145508, 21.150588989257812, 20.59173583984375, 20.342111587524414, 20.994901657104492, 20.80082893371582, 21.25835418701172, 20.511150360107422, 21.084308624267578, 20.66779136657715, 20.679712295532227, 19.983291625976562, 19.96612548828125, 20.838260650634766, 21.318435668945312, 20.856142044067383, 20.202159881591797, 20.674705505371094, 20.235061645507812, 20.68018913269043, 20.154714584350586, 20.263195037841797, 20.91670036315918, 20.461082458496094, 21.050691604614258, 21.137475967407227, 20.623207092285156, 20.56121826171875, 20.049095153808594, 20.409345626831055, 20.62058448791504, 20.767688751220703, 20.56288719177246, 20.881175994873047, 20.740985870361328, 21.43573760986328, 20.99609375, 20.4312801361084, 21.010398864746094, 20.3397274017334, 20.926237106323242, 20.81918716430664, 20.056724548339844, 20.940303802490234, 20.038604736328125, 20.17664909362793, 20.139694213867188, 20.885467529296875, 20.22528648376465, 20.885229110717773, 20.352602005004883, 21.436452865600586, 20.91050148010254, 20.628690719604492, 21.000385284423828, 20.89381217956543, 20.64824104309082, 20.88642120361328, 20.5228328704834, 21.244049072265625, 20.708084106445312, 19.76490020751953, 20.6298828125, 20.76125144958496, 20.843505859375, 20.816802978515625, 20.472049713134766, 20.137786865234375, 20.727157592773438, 20.744800567626953, 20.21932601928711, 21.17443084716797, 19.827842712402344, 19.550323486328125, 19.986867904663086, 19.805431365966797, 20.46680450439453, 20.07603645324707, 20.223617553710938, 23.102283477783203, 20.66516876220703, 20.471572875976562, 20.583629608154297, 20.40553092956543, 20.187854766845703, 19.807100296020508, 20.31731605529785, 21.708965301513672, 20.272254943847656, 20.618200302124023, 20.686626434326172, 20.289897918701172, 19.736289978027344, 20.167112350463867, 20.362377166748047, 21.051883697509766, 19.64879035949707, 19.475698471069336, 21.055936813354492, 19.971370697021484, 19.973039627075195, 20.55191993713379, 20.190715789794922, 19.872426986694336, 19.966840744018555, 20.380735397338867, 20.417451858520508, 19.91438865661621, 20.37644386291504, 20.649433135986328, 20.537853240966797, 21.00682258605957, 20.573139190673828, 20.173072814941406, 19.597291946411133, 20.2789306640625, 20.632266998291016, 20.63775062561035, 20.143747329711914, 20.288467407226562, 20.46513557434082, 20.640134811401367, 19.98305320739746, 20.09868621826172, 19.907474517822266, 19.666433334350586, 20.809650421142578, 20.29585838317871, 20.73979377746582, 20.7059383392334, 20.15542984008789, 20.55835723876953, 20.323991775512695, 19.960403442382812, 19.898414611816406, 19.883155822753906, 20.30158042907715, 20.244359970092773, 20.34616470336914, 20.26534080505371, 19.933462142944336, 20.491361618041992, 20.842313766479492, 19.95539665222168, 20.411968231201172, 20.60723304748535, 20.167112350463867, 19.478321075439453, 19.719839096069336, 20.076990127563477, 20.73073387145996, 21.22950553894043, 20.334243774414062, 20.2178955078125, 19.734621047973633, 19.79684829711914, 20.045995712280273, 20.072221755981445, 19.976139068603516, 20.154476165771484, 20.313739776611328, 20.32470703125, 19.86837387084961, 20.697355270385742, 19.81520652770996, 20.060300827026367, 20.79939842224121, 20.011186599731445, 20.096778869628906, 21.391868591308594, 20.19023895263672, 19.971847534179688, 19.70386505126953, 20.17831802368164, 20.267248153686523, 20.758628845214844, 20.80702781677246, 20.385026931762695, 20.44987678527832, 20.461082458496094, 20.19953727722168, 19.81210708618164, 20.43318748474121, 20.034313201904297, 19.87457275390625, 21.320819854736328, 20.10035514831543, 19.826412200927734, 20.812034606933594, 20.153284072875977, 20.4470157623291, 20.29252052307129, 19.74654197692871, 20.307540893554688, 20.698070526123047, 20.438194274902344, 19.3634033203125, 20.51544189453125, 19.86861228942871, 20.511388778686523, 21.083831787109375, 19.685029983520508, 20.461320877075195, 20.184040069580078, 20.602703094482422, 19.959211349487305, 20.818233489990234, 20.732641220092773, 19.881725311279297, 20.76125144958496, 20.553112030029297, 20.888566970825195, 20.4620361328125, 19.681692123413086, 19.603729248046875, 21.139144897460938, 20.346879959106445, 19.954681396484375, 20.603656768798828, 20.357847213745117, 20.226716995239258, 20.16282081604004, 20.505189895629883, 20.139217376708984, 20.210981369018555, 19.762039184570312, 20.895957946777344, 19.591331481933594, 20.175457000732422, 20.69854736328125, 20.24078369140625, 21.18682861328125, 19.959688186645508, 20.670175552368164, 20.23029327392578, 20.809412002563477, 20.990371704101562, 19.997596740722656, 20.061254501342773, 20.40266990661621, 20.920515060424805, 20.35379409790039, 20.39051055908203, 20.823955535888672, 20.342111587524414, 20.55835723876953, 20.24388313293457, 20.29252052307129, 20.322799682617188, 20.522356033325195, 20.322561264038086, 20.479679107666016, 20.4012393951416, 20.039081573486328, 20.47252655029297, 20.01953125, 20.42412757873535, 20.68352699279785, 20.209312438964844, 19.792795181274414, 19.895076751708984, 20.70450782775879, 20.55978775024414, 20.491600036621094, 20.068645477294922, 20.618438720703125, 19.916534423828125, 20.58553695678711, 20.824193954467773, 19.688129425048828, 20.6453800201416, 19.644737243652344, 20.869970321655273, 20.323991775512695, 21.173477172851562, 20.850658416748047, 20.489931106567383, 19.64592933654785, 20.604610443115234, 20.79296112060547, 20.139694213867188, 20.868301391601562, 19.928693771362305, 21.227121353149414, 20.931482315063477, 20.685195922851562, 19.95110511779785, 20.27726173400879, 20.393848419189453, 20.413637161254883, 20.821094512939453, 20.159482955932617, 20.224332809448242, 20.529985427856445, 20.751953125, 20.479440689086914, 20.816564559936523, 20.815134048461914, 19.81973648071289, 20.546436309814453, 20.411014556884766, 19.93536949157715, 20.357608795166016, 20.174741744995117, 20.739078521728516, 20.63751220703125, 20.663022994995117, 20.013093948364258, 20.40863037109375, 20.33257484436035, 24.26004409790039, 21.10767364501953, 20.072221755981445, 20.025014877319336, 20.43604850769043, 20.552873611450195, 20.647048950195312, 20.603418350219727, 20.976543426513672, 20.610809326171875, 20.023584365844727, 20.33257484436035, 21.18825912475586, 20.837783813476562, 21.0416316986084, 19.984960556030273, 20.174503326416016, 20.262956619262695, 20.264625549316406, 20.261526107788086, 20.493268966674805, 21.189451217651367, 20.624399185180664, 19.681453704833984, 20.20430564880371, 21.229267120361328, 20.355701446533203, 20.844459533691406, 20.132064819335938, 20.471811294555664, 21.4388370513916, 20.58887481689453, 21.19159698486328, 21.361112594604492, 20.26963233947754, 19.913434982299805, 20.09272575378418, 20.133495330810547, 19.702672958374023, 20.4007625579834, 21.26145362854004, 20.438194274902344, 20.027637481689453, 21.596908569335938, 19.7908878326416, 21.017074584960938, 21.20065689086914, 19.87314224243164, 20.15209197998047, 21.181821823120117, 20.175457000732422, 20.221471786499023, 19.842863082885742, 20.203351974487305, 20.116329193115234, 21.053075790405273, 20.641088485717773, 19.965410232543945, 20.952701568603516, 20.33376693725586, 20.963668823242188, 20.71523666381836, 20.359516143798828, 21.0115909576416, 20.842790603637695, 20.633935928344727, 20.261049270629883, 19.945144653320312, 20.478248596191406, 22.577524185180664, 20.638227462768555, 20.206928253173828, 19.81639862060547, 20.229816436767578, 19.950389862060547, 20.009279251098633, 20.917415618896484, 20.343542098999023, 20.47252655029297, 20.7064151763916, 20.44987678527832, 20.113706588745117, 20.784378051757812, 20.392179489135742, 20.333528518676758, 20.323753356933594, 20.03312110900879, 20.45440673828125, 20.229101181030273, 20.494937896728516, 20.75481414794922, 20.431041717529297, 19.94490623474121, 20.335912704467773, 20.39957046508789, 20.80225944519043, 20.297527313232422, 21.574974060058594, 20.174503326416016, 20.340919494628906, 20.91526985168457, 20.290136337280273, 20.901203155517578, 20.528078079223633, 19.835948944091797, 20.26057243347168, 20.856142044067383, 20.244598388671875, 20.263671875, 20.42531967163086, 20.538330078125, 20.867109298706055, 19.930362701416016, 20.357131958007812, 20.756959915161133, 20.138978958129883, 20.250320434570312, 20.626544952392578, 20.9047794342041, 21.19731903076172, 20.59173583984375, 20.328998565673828, 20.3092098236084, 20.7977294921875, 20.308732986450195, 20.186424255371094, 19.636869430541992, 19.945621490478516, 20.56741714477539, 20.092487335205078, 20.129919052124023, 20.51854133605957, 20.55811882019043, 20.475387573242188, 20.266294479370117, 20.325183868408203, 19.847393035888672, 20.58863639831543, 20.490407943725586, 20.579099655151367, 20.40719985961914, 20.325422286987305, 20.24388313293457, 21.538734436035156, 20.097017288208008, 21.271705627441406, 19.869327545166016, 20.442962646484375, 20.905733108520508, 19.99688148498535, 21.27671241760254, 20.322561264038086, 20.841598510742188, 20.645618438720703, 20.780563354492188, 20.06244659423828, 20.247220993041992, 20.67422866821289, 21.03400230407715, 20.046472549438477, 20.65300941467285, 20.268678665161133, 20.477294921875, 19.6530818939209, 21.271228790283203, 19.498109817504883, 20.589590072631836, 20.475387573242188, 20.554304122924805, 20.46036720275879, 21.683692932128906, 20.421743392944336, 21.224260330200195, 20.499467849731445, 20.70331573486328, 20.422935485839844, 20.839452743530273, 20.35236358642578, 20.28059959411621, 19.98615264892578, 20.981311798095703, 21.306276321411133, 20.81751823425293, 20.133018493652344, 21.094799041748047, 21.17133140563965, 20.53380012512207, 20.115375518798828, 20.749568939208984, 20.078659057617188, 20.57051658630371, 20.864009857177734, 20.08962631225586, 20.6601619720459, 24.132490158081055, 21.05712890625, 20.050764083862305, 20.578384399414062, 20.41029930114746, 19.936323165893555, 20.94578742980957, 20.90287208557129, 20.07913589477539, 20.20120620727539, 20.43938636779785, 20.588397979736328, 20.28512954711914, 20.203351974487305, 20.595550537109375, 20.270586013793945, 20.061969757080078, 20.00141143798828, 20.127534866333008, 20.633220672607422, 19.907712936401367, 20.47133445739746, 20.494699478149414, 20.97487449645996, 20.323753356933594, 20.711421966552734, 19.997358322143555, 19.994497299194336, 20.086050033569336, 20.777463912963867, 20.211458206176758, 20.900726318359375, 20.635604858398438, 20.22838592529297, 20.24555206298828, 20.62082290649414, 20.9805965423584, 20.06077766418457, 20.146846771240234, 20.4007625579834, 20.452260971069336, 20.540714263916016, 20.588397979736328, 20.551681518554688, 19.69003677368164, 19.69456672668457, 19.931316375732422, 20.54595947265625, 19.952774047851562, 20.653963088989258, 20.323753356933594, 20.648717880249023, 19.92630958557129, 20.689725875854492, 20.447969436645508, 20.5385684967041, 20.544052124023438, 20.635604858398438, 20.461320877075195, 20.66969871520996, 20.391225814819336, 20.196199417114258, 19.7751522064209, 20.001888275146484, 20.28632164001465, 20.31850814819336, 20.514488220214844, 20.276546478271484, 19.704103469848633, 20.167112350463867, 20.758867263793945, 20.025014877319336, 19.748926162719727, 19.909143447875977, 20.422697067260742, 20.223379135131836, 20.282268524169922, 20.22576332092285, 20.671367645263672, 20.57361602783203, 20.4312801361084, 20.236492156982422, 20.035982131958008, 20.923614501953125, 25.602102279663086, 20.45917510986328, 20.27440071105957, 20.749807357788086, 20.28799057006836, 20.553112030029297, 20.30038833618164, 21.0113525390625, 20.374536514282227, 20.807743072509766, 20.056486129760742, 20.710468292236328, 20.938873291015625, 19.977569580078125, 19.960641860961914, 20.116806030273438, 20.441293716430664, 19.932985305786133, 21.137475967407227, 20.082950592041016, 19.691944122314453, 20.275354385375977, 21.435976028442383, 19.718170166015625, 20.601272583007812, 20.243167877197266, 19.98591423034668, 20.26510238647461, 19.67763900756836, 20.10345458984375, 20.78986167907715, 20.241498947143555, 20.73836326599121, 20.380258560180664, 19.474506378173828, 20.053386688232422, 20.30634880065918, 19.90675926208496, 20.17831802368164, 20.01810073852539, 23.463726043701172, 20.977020263671875, 20.25437355041504, 20.229816436767578, 20.60985565185547, 20.06840705871582, 21.300554275512695, 19.915342330932617, 20.41792869567871, 19.44112777709961, 20.026683807373047, 20.38288116455078, 20.1723575592041, 20.95317840576172, 20.14923095703125, 19.737720489501953, 20.573854446411133, 20.633935928344727, 19.985198974609375, 20.311832427978516, 20.35379409790039, 20.493268966674805, 20.846843719482422, 20.510196685791016, 21.1026668548584, 20.195484161376953, 19.859790802001953, 20.684003829956055, 20.444154739379883, 20.55644989013672, 20.320415496826172, 20.149946212768555, 20.317792892456055, 20.15542984008789, 20.322561264038086, 19.91415023803711, 20.006895065307617, 20.72286605834961, 19.86837387084961, 20.584583282470703, 19.59538459777832, 20.027637481689453, 20.681142807006836, 20.480632781982422, 20.522117614746094, 20.117998123168945, 23.01478385925293, 19.912004470825195, 21.356582641601562, 20.52140235900879, 20.24364471435547, 20.25151252746582, 20.157814025878906, 20.371675491333008, 21.163463592529297, 20.726919174194336, 20.113229751586914, 20.285606384277344, 20.595312118530273, 20.596027374267578, 21.0721492767334, 20.303964614868164, 20.88189125061035, 20.08986473083496, 20.429372787475586, 20.559072494506836, 19.817590713500977, 20.641803741455078, 19.96755599975586, 19.782066345214844, 20.593643188476562, 22.629499435424805, 20.66659927368164, 19.989490509033203, 20.136117935180664, 20.2634334564209, 19.90962028503418, 20.695924758911133, 25.0704288482666, 20.391225814819336, 19.984722137451172, 20.25890350341797, 20.65753936767578, 20.0650691986084, 20.119428634643555, 20.853757858276367, 20.102739334106445, 19.879579544067383, 19.263029098510742, 19.867658615112305, 20.006895065307617, 19.629716873168945, 19.68526840209961, 19.40321922302246, 20.055770874023438, 21.02065086364746, 19.785404205322266, 20.07007598876953, 19.74654197692871, 20.136356353759766, 20.006895065307617, 20.29275894165039, 20.36452293395996, 19.85907554626465, 20.013093948364258, 19.939661026000977, 20.01214027404785, 20.607471466064453, 20.302534103393555, 23.50902557373047, 20.4770565032959, 19.89579200744629, 20.296335220336914, 19.7598934173584, 20.91670036315918, 20.53070068359375, 19.968748092651367, 19.505977630615234, 19.83475685119629, 20.488977432250977, 20.277023315429688, 22.728681564331055, 19.9127197265625, 19.90985870361328, 19.7904109954834, 19.819259643554688, 20.261049270629883, 20.33829689025879, 20.154714584350586, 20.248889923095703, 20.39194107055664, 21.23737335205078, 20.196199417114258, 19.74964141845703, 20.21646499633789, 20.200490951538086, 21.190643310546875, 20.238876342773438, 19.718647003173828, 20.170211791992188, 20.441055297851562, 20.602941513061523, 20.73049545288086, 20.733356475830078, 20.371437072753906, 20.69377899169922, 20.635366439819336, 20.206451416015625, 20.93505859375, 20.938634872436523, 19.779443740844727, 20.937204360961914, 20.865440368652344, 20.810604095458984, 20.16735076904297, 20.574569702148438, 20.185470581054688, 20.68924903869629, 20.20120620727539, 20.534515380859375, 20.358800888061523, 20.670413970947266, 21.280765533447266, 20.46990394592285, 19.623994827270508, 20.760536193847656, 20.18427848815918, 20.69687843322754, 20.06840705871582, 20.517826080322266, 20.47896385192871, 20.860910415649414, 21.73471450805664, 20.220041275024414, 21.065235137939453, 20.115375518798828, 20.839929580688477, 21.238088607788086, 23.550033569335938, 20.893335342407227, 20.409107208251953, 20.416736602783203, 20.95174789428711, 20.151376724243164, 19.87171173095703, 20.05171775817871, 21.113872528076172, 20.4164981842041, 20.235061645507812, 20.55811882019043, 21.387815475463867, 20.141124725341797, 21.198034286499023, 20.637989044189453, 19.629240036010742, 20.150423049926758, 20.331144332885742, 20.51234245300293, 21.24476432800293, 20.060062408447266, 20.694971084594727, 20.81584930419922, 21.48294448852539, 20.81584930419922, 20.808935165405273, 20.694732666015625, 20.371437072753906, 20.463943481445312, 20.355939865112305, 20.74432373046875, 20.2023983001709, 20.98846435546875, 20.619630813598633, 20.682573318481445, 21.442413330078125, 19.95253562927246, 20.88189125061035, 20.583152770996094, 20.447254180908203, 20.495176315307617, 20.856618881225586, 20.38431167602539, 20.259618759155273, 20.790576934814453, 20.313262939453125, 19.99187469482422, 21.355152130126953, 19.93870735168457, 21.68107032775879, 20.647048950195312, 20.244121551513672, 20.663976669311523, 20.416259765625, 20.621061325073242, 20.253658294677734, 20.658254623413086, 19.96588706970215, 20.427465438842773, 20.46942710876465, 20.658254623413086, 20.97177505493164, 21.97861671447754, 20.42365074157715, 20.32613754272461, 20.08056640625, 20.782470703125, 21.793603897094727, 20.778894424438477, 21.159648895263672, 20.282983779907227, 20.371437072753906, 22.443532943725586, 22.10068702697754, 21.01421356201172, 20.183801651000977, 20.590782165527344, 21.536588668823242, 22.451162338256836, 20.910263061523438, 21.486520767211914, 19.878864288330078, 20.83897590637207, 21.087169647216797, 20.01810073852539, 19.59061622619629, 20.430803298950195, 21.18849754333496, 20.683765411376953, 20.142555236816406, 20.18141746520996, 20.371437072753906, 20.13874053955078, 20.20716667175293, 20.453929901123047, 20.24984359741211, 20.778179168701172, 20.087242126464844, 20.182371139526367, 20.923137664794922, 20.72310447692871, 20.786523818969727, 20.064353942871094, 20.737409591674805, 20.099401473999023, 20.54905891418457, 20.30491828918457, 19.685983657836914, 20.879268646240234, 20.538330078125, 20.51544189453125, 21.26932144165039, 20.45750617980957, 20.503997802734375, 19.538164138793945, 20.450592041015625, 19.884347915649414, 20.43008804321289, 20.308971405029297, 20.0040340423584, 20.231246948242188, 20.80988883972168, 20.0650691986084, 19.8056697845459, 20.34902572631836, 20.124435424804688, 20.243406295776367, 19.44446563720703, 20.169973373413086, 21.08311653137207, 21.17466926574707, 20.038604736328125, 20.71976661682129, 20.348072052001953, 20.122528076171875, 23.17357063293457, 19.800662994384766, 20.67732810974121, 20.49541473388672, 20.1113224029541, 20.459413528442383, 20.017147064208984, 20.13254165649414, 20.58696746826172, 19.97518539428711, 20.651817321777344, 20.427703857421875, 20.508527755737305, 21.03877067565918, 24.960041046142578, 20.79629898071289, 19.52838897705078, 19.905567169189453, 19.895553588867188, 19.922494888305664, 20.409345626831055, 21.191120147705078, 20.8585262298584, 20.132064819335938, 20.377635955810547, 19.83165740966797, 20.79939842224121, 21.127700805664062, 20.819425582885742, 19.672155380249023, 20.514249801635742, 20.611047744750977, 20.48325538635254, 19.94490623474121, 20.340681076049805, 20.109176635742188, 19.93107795715332, 20.635604858398438, 20.276546478271484, 20.41339874267578, 20.25127410888672, 19.958019256591797, 19.8514461517334, 19.83356475830078, 19.54936981201172, 20.10822296142578, 21.25406265258789, 20.430564880371094, 22.37224578857422, 20.5843448638916, 19.92344856262207, 20.0197696685791, 20.10059356689453, 21.46172523498535, 20.167112350463867, 20.917177200317383, 19.819974899291992, 19.670963287353516, 20.888566970825195, 20.559310913085938, 20.786285400390625, 20.141124725341797, 20.714521408081055, 20.432233810424805, 20.54309844970703, 20.1876163482666, 19.818544387817383, 20.4164981842041, 20.267724990844727, 20.740270614624023, 20.721435546875, 20.168781280517578, 19.698381423950195, 20.148038864135742, 20.092487335205078, 20.674705505371094, 20.442485809326172, 20.656824111938477, 20.98536491394043, 19.884586334228516, 20.806312561035156, 21.033525466918945, 20.73812484741211, 20.347118377685547, 19.748449325561523, 19.893884658813477, 20.329713821411133, 20.505189895629883, 21.14582061767578, 20.73812484741211, 20.4770565032959, 19.773244857788086, 20.39933204650879, 20.97296714782715, 19.88840103149414, 20.815372467041016, 20.755290985107422, 21.138668060302734, 20.682096481323242, 20.17354965209961, 20.760297775268555, 20.066022872924805, 20.450353622436523, 20.664215087890625, 20.272016525268555, 20.133495330810547, 20.47133445739746, 20.680665969848633, 20.807504653930664, 30.412673950195312, 20.517587661743164, 19.393205642700195, 20.43461799621582, 20.535707473754883, 20.344018936157227, 19.849538803100586, 20.210742950439453, 20.337581634521484, 20.156383514404297, 21.23546600341797, 20.36595344543457, 20.024538040161133, 20.308732986450195, 20.454883575439453, 19.965648651123047, 21.03710174560547, 20.616769790649414, 20.041465759277344, 20.345211029052734, 21.018028259277344, 19.54054832458496, 20.55644989013672, 20.36905288696289, 20.98250389099121, 19.887208938598633, 20.75982093811035, 21.103858947753906, 20.33400535583496, 21.29364013671875, 19.69122886657715, 20.65253257751465, 20.280122756958008, 20.037174224853516, 20.348548889160156, 20.252704620361328, 21.64602279663086, 20.42555809020996, 20.10941505432129, 20.60556411743164, 19.68216896057129, 20.408153533935547, 20.56431770324707, 20.290374755859375, 20.583152770996094, 20.01476287841797, 19.9887752532959, 19.628524780273438, 19.86861228942871, 20.264148712158203, 20.306825637817383, 20.127534866333008, 20.01333236694336, 20.143508911132812, 20.27726173400879, 20.410537719726562, 19.651174545288086, 19.942283630371094, 19.63329315185547, 20.261287689208984, 19.909143447875977, 20.311355590820312, 20.755767822265625, 19.945859909057617, 20.30181884765625, 20.152807235717773, 20.89548110961914, 19.702911376953125, 19.89436149597168, 20.591020584106445, 20.526885986328125, 20.501136779785156, 20.153522491455078, 20.26963233947754, 20.02549171447754, 21.101713180541992, 19.85931396484375, 20.081281661987305, 20.19810676574707, 20.04265785217285, 20.19810676574707, 20.188570022583008, 20.030736923217773, 20.278453826904297, 20.07913589477539, 20.355224609375, 20.06983757019043, 20.415544509887695, 20.296812057495117, 20.468711853027344, 19.92177963256836, 20.079374313354492, 19.680261611938477, 19.503355026245117, 20.855426788330078, 19.688129425048828, 20.259857177734375, 19.813060760498047, 20.444154739379883, 20.653963088989258, 20.16162872314453, 20.393848419189453, 19.99974250793457, 20.229339599609375, 20.752429962158203, 19.986629486083984, 20.152568817138672, 20.57623863220215, 20.40386199951172, 20.278215408325195, 20.26820182800293, 20.085811614990234, 19.572973251342773, 20.59459686279297, 19.995689392089844, 19.85788345336914, 21.513700485229492, 20.25318145751953, 20.068645477294922, 19.978046417236328, 19.750356674194336, 19.913673400878906, 19.98758316040039, 19.580602645874023, 19.775390625, 19.710063934326172, 20.608186721801758, 20.282745361328125, 20.02239227294922, 21.389007568359375, 20.926952362060547, 20.36762237548828, 20.363569259643555, 20.3397274017334, 20.38097381591797, 20.130157470703125, 20.961999893188477, 20.94554901123047, 20.502328872680664, 20.046472549438477, 20.255327224731445, 20.37501335144043, 20.150184631347656, 20.67732810974121, 19.759654998779297, 20.1265811920166, 20.91813087463379, 19.97995376586914, 20.062923431396484, 20.380735397338867, 20.917892456054688, 19.74201202392578, 20.345687866210938, 20.618677139282227, 20.499229431152344, 20.044565200805664, 20.667552947998047, 20.11585235595703, 20.191669464111328, 19.77705955505371, 20.404815673828125, 20.771026611328125, 20.240068435668945, 19.725561141967773, 20.89858055114746, 21.168231964111328, 20.3702449798584, 20.498037338256836, 20.292043685913086, 20.275115966796875, 19.82283592224121, 20.5838680267334, 20.59149742126465, 19.720077514648438, 20.8132266998291, 20.225048065185547, 20.43008804321289, 20.238876342773438, 20.491361618041992, 20.363330841064453, 24.40953254699707, 20.679950714111328, 20.442485809326172, 20.472288131713867, 20.597219467163086, 20.941734313964844, 20.921707153320312, 20.450592041015625, 20.085811614990234, 19.870519638061523, 20.5996036529541, 20.441055297851562, 20.85590362548828, 19.919872283935547, 20.368337631225586, 20.50638198852539, 20.139217376708984, 20.4617977142334, 20.51067352294922, 20.532846450805664, 20.132780075073242, 20.44820785522461, 20.39623260498047, 20.500898361206055, 20.108461380004883, 20.364761352539062, 20.888566970825195, 20.67852020263672, 20.325899124145508, 20.426273345947266, 20.346879959106445, 20.107269287109375, 20.535707473754883, 19.875764846801758, 20.593643188476562, 19.495487213134766, 20.519733428955078, 20.812511444091797, 20.19357681274414, 20.456552505493164, 20.29871940612793, 19.975662231445312, 20.48349380493164, 20.0197696685791, 20.142316818237305, 20.303964614868164, 19.9737548828125, 20.083189010620117, 20.257949829101562, 20.898103713989258, 20.03645896911621, 20.548105239868164, 24.31464195251465, 20.21932601928711, 20.471572875976562, 19.85311508178711, 20.656585693359375, 19.852399826049805, 23.88286590576172, 20.53666114807129, 21.61550521850586, 19.962787628173828, 20.785093307495117, 20.845651626586914, 21.21448516845703, 20.643949508666992, 20.039796829223633, 19.90509033203125, 20.07889747619629, 20.51234245300293, 19.937753677368164, 20.951271057128906, 20.957469940185547, 19.85335350036621, 20.386695861816406, 19.68669891357422, 19.609928131103516, 20.190715789794922, 20.453453063964844, 20.833253860473633, 20.412206649780273, 20.28059959411621, 24.68729019165039, 20.190954208374023, 20.865440368652344, 21.529674530029297, 20.404815673828125, 20.79629898071289, 20.3397274017334, 22.10259437561035, 20.57957649230957, 20.132064819335938, 20.896196365356445, 20.194530487060547, 21.35300636291504, 20.531892776489258, 20.649433135986328, 20.616531372070312, 20.64800262451172, 20.36571502685547, 20.499467849731445, 20.589828491210938, 21.111249923706055, 20.014286041259766, 20.852327346801758, 21.251201629638672, 20.800352096557617, 20.138025283813477, 19.86241340637207, 20.832538604736328, 21.272897720336914, 19.74964141845703, 21.064043045043945, 21.279573440551758, 20.49398422241211, 20.070791244506836, 20.313024520874023, 21.642446517944336, 20.534753799438477, 20.059585571289062, 20.476341247558594, 20.203113555908203, 19.99211311340332, 20.227909088134766, 20.571231842041016, 21.278858184814453, 21.134138107299805, 20.3399658203125, 20.278453826904297, 20.550012588500977, 21.198511123657227, 21.259546279907227, 20.497560501098633, 20.21336555480957, 20.20859718322754, 20.365476608276367, 21.354198455810547, 20.337581634521484, 21.130800247192383, 20.51234245300293, 20.879745483398438, 20.556926727294922, 20.86925506591797, 19.58155632019043, 21.183252334594727, 20.17831802368164, 20.577430725097656, 20.685434341430664, 20.453214645385742, 20.567893981933594, 21.025419235229492, 20.557403564453125, 21.27981185913086, 20.22242546081543, 20.394325256347656, 20.307064056396484, 20.661592483520508, 20.903587341308594, 19.730806350708008, 20.066261291503906, 20.614147186279297, 20.450353622436523, 20.719051361083984, 20.495176315307617, 20.947933197021484, 20.579814910888672, 21.199703216552734, 21.22950553894043, 20.38288116455078, 20.296335220336914, 20.761728286743164, 21.219968795776367, 20.28679847717285, 20.21932601928711, 20.403385162353516, 21.160602569580078, 20.344018936157227, 21.09241485595703, 20.510196685791016, 20.042896270751953, 20.858287811279297, 20.511627197265625, 20.67089080810547, 20.955801010131836, 20.169734954833984, 21.08621597290039, 20.644187927246094, 20.201683044433594, 19.60611343383789, 20.201444625854492, 20.052671432495117, 20.58267593383789, 19.863605499267578, 20.160675048828125, 20.527362823486328, 20.201444625854492, 21.115779876708984, 19.759416580200195, 20.271778106689453, 20.07126808166504, 20.331859588623047, 20.486831665039062, 20.50471305847168, 20.366907119750977, 19.957304000854492, 20.35808563232422, 20.19214630126953, 20.452499389648438, 19.802570343017578, 20.12920379638672, 20.348787307739258, 20.379304885864258, 20.695924758911133, 20.19023895263672, 20.911216735839844, 20.375967025756836, 20.751476287841797, 20.147323608398438, 20.510196685791016, 20.903587341308594, 19.959688186645508, 20.380258560180664, 20.010709762573242, 20.31731605529785, 20.641326904296875, 19.629955291748047, 20.086050033569336, 20.32923698425293, 20.963668823242188, 19.878149032592773, 19.99044418334961, 19.840478897094727, 19.955873489379883, 19.932270050048828, 19.8671817779541, 20.11585235595703, 20.219087600708008, 20.766496658325195, 20.931243896484375, 20.268678665161133, 20.49994468688965, 19.721269607543945, 20.55668830871582, 20.18570899963379, 20.623207092285156, 19.958019256591797, 20.23172378540039, 20.594358444213867, 20.381450653076172]
normal_10 = [31.296491622924805, 31.373262405395508, 30.940532684326172, 30.527830123901367, 30.560016632080078, 30.06458282470703, 30.519485473632812, 31.36420249938965, 30.929088592529297, 31.050920486450195, 30.792236328125, 30.451297760009766, 31.237363815307617, 29.846906661987305, 29.86001968383789, 33.80179405212402, 30.359745025634766, 29.75940704345703, 30.449867248535156, 31.514644622802734, 29.918193817138672, 29.996156692504883, 30.820608139038086, 30.706405639648438, 30.87902069091797, 29.93631362915039, 31.244754791259766, 31.165122985839844, 30.46727180480957, 30.653715133666992, 30.765533447265625, 30.05695343017578, 31.070470809936523, 29.681921005249023, 31.595945358276367, 29.526710510253906, 30.234813690185547, 30.642986297607422, 29.87384796142578, 30.909299850463867, 30.519723892211914, 30.95102310180664, 30.409574508666992, 30.864238739013672, 31.023502349853516, 30.553817749023438, 31.197309494018555, 30.397891998291016, 29.893875122070312, 30.939579010009766, 30.243635177612305, 33.141136169433594, 30.289411544799805, 29.35624122619629, 30.375957489013672, 31.113624572753906, 31.49724006652832, 31.072616577148438, 29.358625411987305, 31.46076202392578, 30.774831771850586, 30.020713806152344, 50.29582977294922, 31.270980834960938, 29.78801727294922, 30.391216278076172, 29.593944549560547, 29.38079833984375, 30.79080581665039, 30.988454818725586, 31.115293502807617, 29.758691787719727, 35.63332557678223, 31.147241592407227, 30.330896377563477, 29.996156692504883, 31.158924102783203, 29.95467185974121, 31.03160858154297, 29.938459396362305, 29.526233673095703, 30.882596969604492, 31.04877471923828, 30.269145965576172, 30.544281005859375, 30.539512634277344, 30.333757400512695, 30.873775482177734, 31.229734420776367, 30.486106872558594, 31.728029251098633, 31.468868255615234, 31.614303588867188, 31.183719635009766, 30.174970626831055, 30.64417839050293, 30.301809310913086, 30.373334884643555, 30.5633544921875, 30.215024948120117, 30.930280685424805, 31.165599822998047, 31.038522720336914, 31.037330627441406, 29.651880264282227, 31.412839889526367, 31.042098999023438, 30.84421157836914, 30.668020248413086, 30.08437156677246, 30.331134796142578, 29.60205078125, 29.67381477355957, 30.677318572998047, 29.653549194335938, 30.55405616760254, 30.756473541259766, 30.556201934814453, 31.115293502807617, 30.44724464416504, 30.611515045166016, 30.5173397064209, 29.36863899230957, 30.768632888793945, 30.324220657348633, 33.31279754638672, 30.094146728515625, 30.914306640625, 31.313657760620117, 29.989242553710938, 30.712127685546875, 30.893325805664062, 30.641555786132812, 30.762910842895508, 30.482769012451172, 29.65378761291504, 29.94227409362793, 30.4718017578125, 30.809879302978516, 30.883073806762695, 29.842138290405273, 29.4649600982666, 30.802488327026367, 30.251026153564453, 30.698776245117188, 30.400514602661133, 30.128002166748047, 30.399560928344727, 30.134916305541992, 31.145095825195312, 29.29210662841797, 29.513120651245117, 29.70743179321289, 30.758380889892578, 31.01634979248047, 30.121803283691406, 29.2665958404541, 30.557632446289062, 29.67691421508789, 31.54158592224121, 30.727148056030273, 33.03933143615723, 30.77411651611328, 30.482769012451172, 30.705928802490234, 30.617952346801758, 31.00275993347168, 30.40313720703125, 30.760526657104492, 30.72214126586914, 30.686378479003906, 30.17902374267578, 30.69472312927246, 30.917644500732422, 29.40201759338379, 29.761791229248047, 30.770540237426758, 29.804706573486328, 30.848979949951172, 29.658794403076172, 31.53705596923828, 30.43818473815918, 30.610084533691406, 30.022621154785156, 29.209375381469727, 30.97677230834961, 30.61223030090332, 30.42769432067871, 31.077146530151367, 31.384706497192383, 33.669233322143555, 30.710697174072266, 30.834197998046875, 31.56566619873047, 30.631542205810547, 31.270503997802734, 30.234098434448242, 31.032323837280273, 31.821489334106445, 30.931711196899414, 30.3800106048584, 31.406402587890625, 31.605243682861328, 30.78937530517578, 30.434370040893555, 29.441356658935547, 29.906034469604492, 33.24246406555176, 31.58736228942871, 32.07707405090332, 30.133724212646484, 30.994176864624023, 30.249834060668945, 30.632972717285156, 31.18729591369629, 30.701875686645508, 30.780792236328125, 30.199766159057617, 30.791521072387695, 30.458450317382812, 30.8380126953125, 32.56654739379883, 30.623435974121094, 31.19802474975586, 30.811309814453125, 31.520605087280273, 29.51788902282715, 30.451297760009766, 30.183792114257812, 31.757354736328125, 31.780004501342773, 30.417919158935547, 29.964685440063477, 30.25531768798828, 30.924558639526367, 30.38644790649414, 30.87472915649414, 30.046463012695312, 30.072689056396484, 30.692577362060547, 31.246662139892578, 31.496047973632812, 31.656503677368164, 30.79056739807129, 30.966520309448242, 30.501365661621094, 30.392885208129883, 30.735015869140625, 31.079769134521484, 30.704498291015625, 30.42316436767578, 30.802249908447266, 31.420230865478516, 30.910730361938477, 29.91461753845215, 31.07285499572754, 30.675172805786133, 31.49104118347168, 30.851364135742188, 30.466318130493164, 30.93123435974121, 30.26890754699707, 31.111717224121094, 30.867338180541992, 29.76679801940918, 31.11553192138672, 30.79390525817871, 35.31646728515625, 30.865907669067383, 31.25476837158203, 31.44669532775879, 29.80637550354004, 30.521631240844727, 31.08072280883789, 29.738426208496094, 30.02643585205078, 30.916452407836914, 30.64560890197754, 31.230926513671875, 30.336380004882812, 31.8145751953125, 30.871868133544922, 31.163930892944336, 30.599355697631836, 31.021833419799805, 30.463695526123047, 31.17060661315918, 31.449079513549805, 31.66818618774414, 29.507160186767578, 30.570268630981445, 29.924631118774414, 31.537294387817383, 30.29322624206543, 30.605077743530273, 29.68740463256836, 30.37261962890625, 31.126976013183594, 31.25452995300293, 30.610084533691406, 30.78937530517578, 30.759096145629883, 31.620264053344727, 31.571388244628906, 31.040191650390625, 32.002925872802734, 30.409812927246094, 31.12316131591797, 30.61962127685547, 30.496597290039062, 34.942626953125, 31.402587890625, 31.284093856811523, 30.463695526123047, 31.459569931030273, 31.585693359375, 31.190872192382812, 31.197309494018555, 30.87759017944336, 31.500577926635742, 30.875444412231445, 30.266284942626953, 31.52012825012207, 30.992507934570312, 30.8687686920166, 29.650449752807617, 31.78262710571289, 30.61676025390625, 30.50708770751953, 30.353307723999023, 30.26890754699707, 30.71427345275879, 30.83348274230957, 30.22170066833496, 31.310081481933594, 30.28130531311035, 30.505657196044922, 30.457735061645508, 30.55739402770996, 30.98011016845703, 30.2276611328125, 34.722089767456055, 31.15105628967285, 29.75010871887207, 30.170440673828125, 31.223058700561523, 30.976533889770508, 30.73573112487793, 31.145811080932617, 30.069589614868164, 31.42380714416504, 30.46250343322754, 30.560016632080078, 30.72071075439453, 30.72357177734375, 31.280040740966797, 31.31890296936035, 30.8380126953125, 31.740427017211914, 30.829429626464844, 31.123876571655273, 30.297040939331055, 31.121492385864258, 30.54022789001465, 31.081676483154297, 31.043052673339844, 31.06975555419922, 30.96914291381836, 30.66539764404297, 30.387163162231445, 31.22401237487793, 30.902624130249023, 30.74932098388672, 31.180620193481445, 31.679153442382812, 31.13245964050293, 29.61277961730957, 30.70688247680664, 31.115055084228516, 29.944896697998047, 31.445980072021484, 30.66229820251465, 30.829906463623047, 30.51614761352539, 30.815839767456055, 30.246734619140625, 30.702829360961914, 30.452251434326172, 30.928850173950195, 31.348228454589844, 31.64386749267578, 29.881954193115234, 30.58147430419922, 30.58004379272461, 30.845165252685547, 30.86233139038086, 30.37405014038086, 29.545068740844727, 31.37493133544922, 31.095027923583984, 31.482219696044922, 30.78150749206543, 31.14604949951172, 31.255006790161133, 29.82783317565918, 29.675960540771484, 31.0208797454834, 31.16893768310547, 30.744314193725586, 30.931711196899414, 31.39948844909668, 30.881881713867188, 30.92646598815918, 31.790971755981445, 30.869007110595703, 31.301498413085938, 30.695676803588867, 31.95333480834961, 30.426025390625, 30.714988708496094, 29.904842376708984, 30.569076538085938, 30.632972717285156, 31.491994857788086, 29.964685440063477, 30.747175216674805, 30.324220657348633, 31.403779983520508, 31.07166290283203, 30.33757209777832, 31.349658966064453, 30.85613250732422, 31.344175338745117, 31.427860260009766, 30.57241439819336, 30.601978302001953, 30.406951904296875, 30.48229217529297, 31.02898597717285, 30.987262725830078, 29.809951782226562, 31.107664108276367, 30.816316604614258, 30.98464012145996, 31.239986419677734, 31.076908111572266, 30.584096908569336, 29.901504516601562, 30.53903579711914, 30.33280372619629, 30.69305419921875, 30.737638473510742, 30.98773956298828, 30.400753021240234, 30.75122833251953, 30.157804489135742, 30.625104904174805, 30.789613723754883, 29.39581871032715, 31.040430068969727, 29.973268508911133, 30.95269203186035, 30.596256256103516, 30.622482299804688, 30.5025577545166, 31.121015548706055, 30.559301376342773, 30.587196350097656, 30.930519104003906, 29.596567153930664, 30.357837677001953, 32.14120864868164, 30.01236915588379, 30.63488006591797, 31.386375427246094, 30.208587646484375, 30.5020809173584, 30.452966690063477, 30.158042907714844, 30.712366104125977, 31.362295150756836, 30.683279037475586, 31.363964080810547, 31.2807559967041, 31.106948852539062, 30.756473541259766, 30.413150787353516, 30.34830093383789, 30.60126304626465, 30.52353858947754, 30.856847763061523, 30.470848083496094, 30.98320960998535, 31.106948852539062, 29.95920181274414, 31.0518741607666, 29.642105102539062, 31.257152557373047, 30.322551727294922, 30.972957611083984, 29.7396183013916, 30.236482620239258, 30.401229858398438, 30.553579330444336, 31.114578247070312, 31.403541564941406, 30.136585235595703, 30.584096908569336, 30.530214309692383, 30.523300170898438, 29.4339656829834, 31.19516372680664, 30.842304229736328, 29.588937759399414, 30.5783748626709, 30.378103256225586, 29.721736907958984, 29.85835075378418, 31.31890296936035, 30.771493911743164, 29.415130615234375, 30.00330924987793, 30.682086944580078, 31.13079071044922, 29.16574478149414, 30.786752700805664, 31.34632110595703, 31.103849411010742, 29.78038787841797, 30.48849105834961, 30.858993530273438, 30.64274787902832, 30.892133712768555, 30.98011016845703, 30.664682388305664, 32.09233283996582, 30.80439567565918, 29.59728240966797, 30.353069305419922, 31.335115432739258, 30.806303024291992, 30.328035354614258, 30.676841735839844, 30.48992156982422, 29.498815536499023, 30.94768524169922, 29.410362243652344, 29.417991638183594, 29.196500778198242, 30.710220336914062, 29.869794845581055, 30.034542083740234, 31.913042068481445, 30.61842918395996, 30.454635620117188, 30.1668643951416, 30.752897262573242, 31.14485740661621, 30.437946319580078, 30.237913131713867, 30.054092407226562, 31.75044059753418, 30.84874153137207, 30.413389205932617, 31.85725212097168, 30.802249908447266, 30.49778938293457, 31.289339065551758, 30.238628387451172, 29.965639114379883, 30.374526977539062, 30.150890350341797, 31.131267547607422, 30.554771423339844, 30.65347671508789, 30.65633773803711, 30.3342342376709, 31.331777572631836, 31.18586540222168, 30.189990997314453, 31.470537185668945, 30.514955520629883, 30.332326889038086, 30.083656311035156, 29.949426651000977, 31.862497329711914, 30.57384490966797, 31.339645385742188, 30.126333236694336, 30.634403228759766, 30.215740203857422, 31.482458114624023, 29.678821563720703, 30.884981155395508, 31.020402908325195, 30.69305419921875, 30.1053524017334, 30.78293800354004, 31.20589256286621, 30.45344352722168, 30.974864959716797, 30.819416046142578, 30.13920783996582, 30.805587768554688, 31.07905387878418, 30.54523468017578, 30.496835708618164, 31.7385196685791, 29.88147735595703, 30.221223831176758, 30.515193939208984, 31.18610382080078, 31.270503997802734, 30.63035011291504, 30.5173397064209, 31.39638900756836, 30.648231506347656, 30.618906021118164, 31.46982192993164, 31.487703323364258, 31.3570499420166, 30.43985366821289, 30.534744262695312, 30.458927154541016, 30.01713752746582, 30.62725067138672, 30.994892120361328, 30.746936798095703, 30.390501022338867, 30.15732765197754, 30.54666519165039, 30.473709106445312, 31.251907348632812, 30.14850616455078, 31.183958053588867, 29.9832820892334, 29.866456985473633, 29.706239700317383, 29.697418212890625, 30.831336975097656, 30.551671981811523, 31.244277954101562, 31.222820281982422, 31.16464614868164, 31.51679039001465, 29.97875213623047, 30.93695640563965, 31.10671043395996, 30.196428298950195, 31.052112579345703, 30.358552932739258, 30.495882034301758, 30.4715633392334, 29.658794403076172, 30.848264694213867, 31.05783462524414, 30.452966690063477, 31.65292739868164, 31.04233741760254, 30.539989471435547, 31.877756118774414, 30.876636505126953, 31.251907348632812, 31.157255172729492, 31.038522720336914, 30.629396438598633, 31.368255615234375, 31.148910522460938, 30.128002166748047, 30.00330924987793, 29.93297576904297, 30.338525772094727, 31.598329544067383, 30.553817749023438, 30.385971069335938, 29.79421615600586, 30.086278915405273, 30.033349990844727, 30.389070510864258, 30.162811279296875, 31.260251998901367, 30.336856842041016, 30.88855743408203, 30.96604347229004, 30.63821792602539, 30.329227447509766, 31.00419044494629, 31.48365020751953, 30.550718307495117, 31.33225440979004, 31.464815139770508, 30.8685302734375, 31.156063079833984, 30.78174591064453, 30.871868133544922, 30.823469161987305, 30.193090438842773, 30.560731887817383, 30.608415603637695, 31.212329864501953, 31.48818016052246, 30.739307403564453, 31.126976013183594, 30.173778533935547, 29.582738876342773, 31.03923797607422, 30.097246170043945, 30.526161193847656, 30.479907989501953, 29.44660186767578, 29.851675033569336, 29.64019775390625, 30.391693115234375, 31.197547912597656, 29.987096786499023, 29.957294464111328, 31.71825408935547, 31.40544891357422, 31.369924545288086, 31.507492065429688, 31.261444091796875, 30.719518661499023, 31.17227554321289, 31.296491622924805, 29.83260154724121, 30.50541877746582, 31.36301040649414, 30.130386352539062, 29.64329719543457, 31.767606735229492, 30.17449378967285, 31.147003173828125, 31.642675399780273, 29.875516891479492, 30.852079391479492, 30.79819679260254, 31.317472457885742, 30.678272247314453, 30.49015998840332, 30.419349670410156, 30.51447868347168, 30.61652183532715, 30.049562454223633, 31.34632110595703, 30.344009399414062, 30.614852905273438, 31.513452529907227, 30.246734619140625, 31.150102615356445, 31.394004821777344, 30.892610549926758, 30.478715896606445, 30.393362045288086, 30.026674270629883, 30.687570571899414, 31.519412994384766, 31.194686889648438, 30.348777770996094, 33.655405044555664, 30.25031089782715, 30.761241912841797, 31.02588653564453, 31.290769577026367, 30.695199966430664, 30.46727180480957, 30.553102493286133, 30.658483505249023, 29.624462127685547, 30.040502548217773, 30.237913131713867, 30.805349349975586, 30.351877212524414, 30.32684326171875, 31.000852584838867, 31.267642974853516, 30.97248077392578, 30.40909767150879, 30.74193000793457, 30.621051788330078, 30.14063835144043, 31.385421752929688, 30.467510223388672, 30.507326126098633, 29.663562774658203, 30.916213989257812, 30.14230728149414, 30.97844123840332, 29.774188995361328, 30.665159225463867, 29.8311710357666, 30.323505401611328, 31.2955379486084, 30.713558197021484, 30.699968338012695, 31.098365783691406, 31.260967254638672, 31.2039852142334, 30.262231826782227, 30.621767044067383, 31.279802322387695, 29.934406280517578, 30.346155166625977, 30.8990478515625, 30.157804489135742, 31.098365783691406, 30.96604347229004, 31.156063079833984, 31.06403350830078, 29.917478561401367, 29.65402603149414, 30.81679344177246, 30.52544593811035, 29.506921768188477, 30.716896057128906, 30.16352653503418, 30.756473541259766, 29.828548431396484, 30.267715454101562, 29.7391414642334, 30.66420555114746, 30.289411544799805, 31.41307830810547, 31.114816665649414, 30.548810958862305, 30.08413314819336, 31.17060661315918, 30.763864517211914, 30.4110050201416, 30.56168556213379, 31.749963760375977, 34.27267074584961, 32.959938049316406, 31.12959861755371, 31.06856346130371, 30.835866928100586, 30.792236328125, 31.938552856445312, 30.654430389404297, 31.39662742614746, 30.78913688659668, 30.94768524169922, 30.490636825561523, 30.924558639526367, 31.289339065551758, 30.309200286865234, 29.882431030273438, 31.157732009887695, 31.14151954650879, 30.197858810424805, 30.041933059692383, 30.808448791503906, 29.169082641601562, 30.823707580566406, 30.82561492919922, 31.049489974975586, 30.838966369628906, 31.468868255615234, 30.536413192749023, 31.719684600830078, 31.293630599975586, 31.83579444885254, 29.623985290527344, 30.81226348876953, 30.070066452026367, 30.869245529174805, 29.672622680664062, 31.548738479614258, 30.411481857299805, 31.441211700439453, 29.408693313598633, 31.985998153686523, 31.475305557250977, 30.775785446166992, 29.2205810546875, 30.87639808654785, 30.505657196044922, 30.76004981994629, 30.989885330200195, 29.4492244720459, 31.541109085083008, 31.745195388793945, 30.771970748901367, 30.816316604614258, 31.054258346557617, 31.302690505981445, 31.374454498291016, 30.955076217651367, 31.013011932373047, 30.15756607055664, 31.2197208404541, 29.796123504638672, 30.755281448364258, 30.61532974243164, 31.082630157470703, 30.14850616455078, 30.78627586364746, 30.837297439575195, 30.01856803894043, 30.8535099029541, 30.8074951171875, 29.93011474609375, 29.957294464111328, 31.061172485351562, 31.40711784362793, 31.34751319885254, 30.307531356811523, 31.0516357421875, 30.97987174987793, 30.13014793395996, 31.50320053100586, 30.83658218383789, 30.90834617614746, 30.984878540039062, 29.81877326965332, 29.618263244628906, 31.153202056884766, 30.442237854003906, 30.669689178466797, 31.147003173828125, 30.562639236450195, 30.92789649963379, 30.753612518310547, 30.426025390625, 30.619382858276367, 29.629230499267578, 30.79986572265625, 30.6243896484375, 29.619455337524414, 30.7919979095459, 30.307292938232422, 29.830217361450195, 30.507326126098633, 30.943870544433594, 31.13245964050293, 29.48737144470215, 31.367778778076172, 30.995607376098633, 30.386924743652344, 30.132770538330078, 30.445098876953125, 31.220197677612305, 30.131101608276367, 31.26668930053711, 30.823469161987305, 29.503822326660156, 31.325340270996094, 30.879974365234375, 30.41553497314453, 30.797958374023438, 30.94029426574707, 30.113935470581055, 30.157804489135742, 30.844449996948242, 31.301259994506836, 29.938936233520508, 30.781269073486328, 30.169010162353516, 30.881404876708984, 31.065702438354492, 31.48818016052246, 31.491994857788086, 31.248807907104492, 35.089969635009766, 31.50773048400879, 31.015634536743164, 31.35848045349121, 30.724287033081055, 31.188249588012695, 35.30430793762207, 30.283451080322266, 31.123638153076172, 30.637025833129883, 30.411720275878906, 31.466960906982422, 30.918121337890625, 30.97367286682129, 30.556917190551758, 30.95531463623047, 30.54332733154297, 30.74049949645996, 30.613422393798828, 30.228137969970703, 31.574726104736328, 30.914306640625, 30.746936798095703, 30.672311782836914, 31.380891799926758, 30.349016189575195, 30.910015106201172, 30.6088924407959, 30.126333236694336, 30.1358699798584, 29.328107833862305, 30.047893524169922, 30.78913688659668, 32.21416473388672, 30.198335647583008, 30.446529388427734, 29.458284378051758, 30.469179153442383, 29.943227767944336, 30.440568923950195, 30.32231330871582, 29.571533203125, 31.250715255737305, 31.198740005493164, 30.69019317626953, 29.701709747314453, 30.546903610229492, 30.628204345703125, 31.096458435058594, 29.002666473388672, 30.98893165588379, 28.96857261657715, 29.996633529663086, 30.169963836669922, 30.274629592895508, 31.229019165039062, 30.498027801513672, 30.885696411132812, 29.442310333251953, 30.861854553222656, 31.163692474365234, 31.191349029541016, 30.236482620239258, 31.652212142944336, 31.039953231811523, 29.975414276123047, 30.324935913085938, 30.025720596313477, 30.363082885742188, 31.520843505859375, 31.291961669921875, 30.556440353393555, 30.3652286529541, 30.140161514282227, 29.912948608398438, 29.489517211914062, 31.426191329956055, 30.01713752746582, 30.927658081054688, 30.63225746154785, 30.72381019592285, 31.653165817260742, 30.426502227783203, 31.177043914794922, 30.2734375, 30.003070831298828, 31.30626678466797, 30.958175659179688, 30.73573112487793, 29.627323150634766, 31.533002853393555, 31.073331832885742, 30.18021583557129, 29.716968536376953, 29.470443725585938, 30.91907501220703, 31.45146369934082, 30.469417572021484, 30.608654022216797, 30.678272247314453, 30.06458282470703, 30.765771865844727, 31.342029571533203, 30.497074127197266, 30.864953994750977, 29.911518096923828, 30.603885650634766, 30.661821365356445, 30.165672302246094, 30.710220336914062, 29.935836791992188, 30.573129653930664, 30.63678741455078, 30.529499053955078, 30.555248260498047, 30.820131301879883, 30.153274536132812, 30.73430061340332, 30.900955200195312, 30.538082122802734, 31.77809715270996, 30.95865249633789, 30.971765518188477, 31.156301498413086, 30.437231063842773, 30.94625473022461, 30.553817749023438, 30.8382511138916, 36.25082969665527, 30.158281326293945, 30.840396881103516, 30.962467193603516, 29.76512908935547, 30.597448348999023, 29.430866241455078, 30.982255935668945, 30.712604522705078, 32.410383224487305, 30.988693237304688, 30.88212013244629, 29.72269058227539, 30.8225154876709, 30.29775619506836, 30.135631561279297, 30.360937118530273, 30.648469924926758, 30.698776245117188, 30.26294708251953, 30.094385147094727, 29.78682518005371, 30.83062171936035, 30.46703338623047, 30.430078506469727, 30.448198318481445, 31.075716018676758, 30.28583526611328, 31.623363494873047, 31.332731246948242, 31.1431884765625, 29.572248458862305, 30.942201614379883, 31.34775161743164, 30.07364273071289, 30.790328979492188, 31.014204025268555, 30.095815658569336, 29.496192932128906, 30.645370483398438, 30.410289764404297, 30.550479888916016, 31.5091609954834, 30.550479888916016, 30.208587646484375, 30.901432037353516, 30.684471130371094, 30.353307723999023, 30.744552612304688, 30.835390090942383, 31.250953674316406, 29.844045639038086, 30.627965927124023, 30.990123748779297, 30.545473098754883, 30.779600143432617, 31.68010711669922, 30.074596405029297, 30.897140502929688, 29.79588508605957, 31.865835189819336, 30.440807342529297, 31.26668930053711, 33.93077850341797, 31.29744529724121, 31.691789627075195, 30.827045440673828, 31.387805938720703, 31.051158905029297, 30.785083770751953, 30.58600425720215, 31.447410583496094, 30.461549758911133, 30.853986740112305, 31.278371810913086, 29.581546783447266, 31.982898712158203, 31.539440155029297, 30.39264678955078, 30.071496963500977, 30.64584732055664, 30.368804931640625, 29.60515022277832, 31.022071838378906, 30.837535858154297, 30.24005889892578, 31.850576400756836, 30.6088924407959, 30.432939529418945, 29.662370681762695, 31.864643096923828, 31.682729721069336, 34.3317985534668, 31.244754791259766, 30.663490295410156, 30.966758728027344, 31.049013137817383, 30.908584594726562, 30.312061309814453, 30.56621551513672, 30.51447868347168, 29.826641082763672, 30.666828155517578, 30.634641647338867, 31.342029571533203, 30.565738677978516, 29.944419860839844, 31.703948974609375, 29.7548770904541, 29.927492141723633, 30.871152877807617, 31.152963638305664, 30.527830123901367, 30.764102935791016, 31.275272369384766, 31.175613403320312, 31.97646141052246, 30.827760696411133, 31.75187110900879, 30.312776565551758, 31.298160552978516, 30.303478240966797, 30.436038970947266, 31.354665756225586, 30.739784240722656, 31.233787536621094, 29.895305633544922, 31.705141067504883, 31.597137451171875, 30.178546905517578, 31.27002716064453, 30.34830093383789, 31.244993209838867, 31.39972686767578, 30.415058135986328, 31.084060668945312, 30.904054641723633, 30.233144760131836, 30.757427215576172, 30.894994735717773, 31.749725341796875, 30.52973747253418, 31.915903091430664, 31.021595001220703, 30.599594116210938, 30.61819076538086, 31.125545501708984, 30.805110931396484, 30.978918075561523, 31.2349796295166, 30.730485916137695, 29.735803604125977, 31.156301498413086, 29.848337173461914, 29.842138290405273, 32.31239318847656, 30.40170669555664, 29.590606689453125, 31.740188598632812, 30.2126407623291, 32.285451889038086, 30.955791473388672, 32.057762145996094, 30.864477157592773, 30.26437759399414, 33.35881233215332, 32.51028060913086, 32.20367431640625, 31.427621841430664, 31.386613845825195, 31.594038009643555, 31.989336013793945, 30.337095260620117, 31.42714500427246, 30.43985366821289, 30.15422821044922, 30.649662017822266, 29.794931411743164, 30.475616455078125, 30.340194702148438, 30.429363250732422, 31.597614288330078, 30.774593353271484, 30.07674217224121, 30.890226364135742, 30.951976776123047, 30.144929885864258, 30.672788619995117, 30.46560287475586, 29.8001766204834, 31.075716018676758, 30.94792366027832, 31.581878662109375, 30.57575225830078, 35.681724548339844, 30.636310577392578, 31.34322166442871, 30.579566955566406, 30.4415225982666, 30.745744705200195, 30.923843383789062, 30.33757209777832, 30.866622924804688, 31.110286712646484, 32.030582427978516, 30.307531356811523, 31.1737060546875, 29.71673011779785, 30.690908432006836, 29.909133911132812, 31.725406646728516, 30.829191207885742, 30.597209930419922, 30.083417892456055, 30.3955078125, 31.423568725585938, 30.279159545898438, 34.383535385131836, 30.748367309570312, 30.6246280670166, 30.77530860900879, 30.99536895751953, 30.93242645263672, 31.526565551757812, 31.005144119262695, 31.30054473876953, 30.127525329589844, 31.53061866760254, 30.791044235229492, 30.4412841796875, 30.0137996673584, 30.121564865112305, 30.952930450439453, 29.837369918823242, 30.076980590820312, 30.850648880004883, 30.45368194580078, 29.664993286132812, 31.392335891723633, 30.428647994995117, 30.13134002685547, 30.187606811523438, 29.65831756591797, 30.703306198120117, 30.802249908447266, 30.148029327392578, 31.057119369506836, 30.91740608215332, 31.677722930908203, 31.920671463012695, 30.827045440673828, 31.025171279907227, 30.560016632080078, 30.788421630859375, 30.972003936767578, 31.877994537353516, 30.88068962097168, 30.153751373291016, 31.156301498413086, 30.048847198486328, 30.972003936767578, 30.77840805053711, 31.335830688476562, 30.802249908447266, 29.3271541595459, 31.453609466552734, 30.811071395874023, 30.951499938964844, 30.234336853027344, 29.886960983276367, 31.253814697265625, 31.204700469970703, 30.95531463623047, 30.19881248474121, 31.713008880615234, 30.67493438720703, 30.79533576965332, 31.2192440032959, 30.122995376586914, 30.402183532714844, 30.676603317260742, 30.966758728027344, 30.319929122924805, 31.37493133544922, 30.83944320678711, 30.898571014404297, 29.494524002075195, 30.693531036376953, 30.026912689208984, 29.822349548339844, 31.865358352661133, 30.731916427612305, 30.84850311279297, 30.689716339111328, 31.354665756225586, 30.440568923950195, 30.60007095336914, 31.47721290588379, 31.395435333251953, 31.049013137817383, 30.835866928100586, 30.074119567871094, 30.63654899597168, 30.896902084350586, 30.828475952148438, 30.965089797973633, 31.3262939453125, 30.683040618896484, 30.255794525146484, 31.212329864501953, 30.69472312927246, 30.2886962890625, 30.705928802490234, 29.391050338745117, 30.469417572021484, 30.11608123779297, 30.393123626708984, 30.86256980895996, 30.28249740600586, 31.33535385131836, 30.61079978942871, 31.4939022064209, 30.327796936035156, 31.003713607788086, 29.491424560546875, 31.192541122436523, 31.089305877685547, 30.524015426635742, 30.454158782958984, 29.586315155029297, 30.621767044067383, 31.103134155273438, 31.198978424072266, 30.971527099609375, 30.114412307739258, 30.27939796447754, 30.739545822143555, 32.057762145996094, 30.490636825561523, 30.114412307739258, 30.982017517089844, 30.642271041870117, 30.38644790649414, 30.840396881103516, 30.11345863342285, 30.690431594848633, 30.28726577758789, 31.280040740966797, 31.27288818359375, 31.220436096191406, 30.237436294555664, 30.308246612548828, 30.647993087768555, 32.12928771972656, 31.070709228515625, 30.302047729492188, 30.776500701904297, 30.42149543762207, 29.660701751708984, 30.92479705810547, 29.950857162475586, 30.28082847595215, 31.117677688598633, 31.635761260986328, 30.618906021118164, 30.556201934814453, 30.533790588378906, 30.43961524963379, 31.038761138916016, 30.573368072509766, 30.672550201416016, 30.504941940307617, 30.985355377197266, 30.3499698638916, 31.404972076416016, 29.995441436767578, 31.281471252441406, 30.956745147705078, 31.123876571655273, 31.113624572753906, 30.824899673461914, 30.96795082092285, 31.045198440551758, 30.261993408203125, 30.347108840942383, 29.490947723388672, 31.287193298339844, 30.74789047241211, 31.459808349609375, 30.417919158935547, 31.15701675415039, 31.391382217407227, 31.354427337646484, 29.63733673095703, 30.60317039489746, 30.50684928894043, 30.21240234375, 30.759572982788086, 30.42316436767578, 30.007123947143555, 30.810832977294922, 30.96461296081543, 31.08382225036621, 31.252384185791016, 29.644250869750977, 29.94251251220703, 31.167268753051758, 30.904293060302734, 30.34830093383789, 29.162168502807617, 29.636621475219727, 29.483318328857422, 31.416893005371094, 30.837297439575195, 31.042814254760742, 31.178951263427734, 30.0905704498291, 30.306577682495117, 30.44915199279785, 29.85239028930664, 30.598878860473633, 30.661582946777344, 30.959129333496094, 30.054569244384766, 30.695199966430664, 29.790401458740234, 30.819177627563477, 30.408382415771484, 30.25650978088379, 30.80296516418457, 30.33757209777832, 31.30173683166504, 30.64703941345215, 31.292438507080078, 32.56940841674805, 30.956506729125977, 29.987335205078125, 30.46393394470215, 31.206846237182617, 30.847549438476562, 30.559539794921875, 30.45368194580078, 30.49159049987793, 30.5941104888916, 30.25341033935547, 30.569076538085938, 29.521703720092773, 31.13389015197754, 29.876232147216797, 30.85160255432129, 30.587434768676758, 30.8382511138916, 31.165361404418945, 32.58013725280762, 31.930923461914062, 30.295133590698242, 30.357837677001953, 29.625892639160156, 30.64250946044922, 30.315637588500977, 30.605077743530273, 30.843257904052734, 30.888080596923828, 30.427217483520508, 30.82752227783203, 30.727148056030273, 31.972885131835938, 31.586170196533203, 30.8377742767334, 30.11775016784668, 29.832839965820312, 30.407190322875977, 30.903339385986328, 30.741453170776367, 30.292272567749023, 31.22425079345703, 30.921459197998047, 30.457735061645508, 30.823469161987305, 30.842065811157227, 29.442310333251953, 31.131744384765625, 30.41839599609375, 30.476808547973633, 30.80272674560547, 30.524015426635742, 30.93266487121582, 30.83062171936035, 30.954599380493164, 31.03494644165039, 30.591726303100586, 30.234813690185547, 30.606508255004883, 31.2192440032959, 30.889272689819336, 30.538082122802734, 29.90436553955078, 31.242847442626953, 31.46958351135254, 29.582738876342773, 29.733657836914062, 30.365943908691406, 30.771732330322266, 32.141685485839844, 31.054258346557617, 30.954599380493164, 30.73596954345703, 30.706405639648438, 31.220436096191406, 29.92415428161621, 29.991626739501953, 31.211376190185547, 29.55007553100586, 30.451059341430664, 30.28249740600586, 30.186176300048828, 30.755996704101562, 31.45599365234375, 30.800580978393555, 33.87737274169922, 29.999732971191406, 31.294584274291992, 30.458927154541016, 29.949665069580078, 31.135082244873047, 30.139923095703125, 31.278133392333984, 30.92336654663086, 30.883073806762695, 30.596494674682617, 29.37626838684082, 30.542612075805664, 31.539201736450195, 30.669212341308594, 31.258106231689453, 29.965877532958984, 30.727863311767578, 30.44891357421875, 29.480934143066406, 30.244827270507812, 30.414581298828125, 30.438661575317383, 30.328989028930664, 31.206369400024414, 30.53426742553711, 30.75718879699707, 30.914306640625, 30.26604652404785, 30.170440673828125, 31.294822692871094, 30.566692352294922, 31.23760223388672, 30.58314323425293, 30.10272979736328, 32.04536437988281, 30.298948287963867, 30.81989288330078, 31.073808670043945, 29.976367950439453, 31.180143356323242, 30.45368194580078, 30.529499053955078, 30.29322624206543, 30.41839599609375, 30.61199188232422, 31.03017807006836, 30.8990478515625, 30.255556106567383, 30.354976654052734, 35.04228591918945, 30.85613250732422, 30.310869216918945, 30.531883239746094, 29.693603515625, 30.252933502197266, 33.63966941833496, 30.606746673583984, 30.862092971801758, 30.04765510559082, 30.93409538269043, 31.56733512878418, 30.175209045410156, 31.13269805908203, 29.94060516357422, 30.350208282470703, 31.13079071044922, 29.518604278564453, 29.380321502685547, 31.288623809814453, 30.230283737182617, 29.04033660888672, 31.099557876586914, 30.870914459228516, 30.849933624267578, 30.63654899597168, 30.383825302124023, 29.869794845581055, 31.09288215637207, 30.215024948120117, 34.68942642211914, 30.363798141479492, 31.550168991088867, 30.48253059387207, 30.94339370727539, 31.237363815307617, 30.855417251586914, 31.66675567626953, 29.322385787963867, 31.60691261291504, 31.35204315185547, 30.684947967529297, 31.853675842285156, 30.881643295288086, 30.188322067260742, 31.258583068847656, 31.137704849243164, 29.86907958984375, 31.02898597717285, 30.94959259033203, 31.567811965942383, 30.498743057250977, 30.248641967773438, 31.8603515625, 31.388044357299805, 29.871225357055664, 31.157493591308594, 30.20763397216797, 32.23443031311035, 29.48737144470215, 31.07166290283203, 31.292438507080078, 30.73906898498535, 31.114578247070312, 29.55341339111328, 30.469894409179688, 30.279874801635742, 30.445337295532227, 31.027555465698242, 30.73573112487793, 29.855012893676758, 30.407190322875977, 30.90214729309082, 33.46061706542969, 31.650304794311523, 30.756235122680664, 30.529260635375977, 30.397653579711914, 31.560420989990234, 32.07826614379883, 30.245542526245117, 31.15057945251465, 31.139850616455078, 31.070709228515625, 30.43389320373535, 30.128955841064453, 31.316757202148438, 30.663728713989258, 30.668258666992188, 30.269145965576172, 30.045032501220703, 30.596494674682617, 31.069278717041016, 30.63511848449707, 31.06379508972168, 30.982255935668945, 30.98893165588379, 31.1129093170166, 31.482696533203125, 30.032634735107422, 30.105113983154297, 29.845714569091797, 31.20589256286621, 30.153751373291016, 30.181407928466797, 31.141042709350586, 30.878305435180664, 29.862403869628906, 31.674623489379883, 29.570579528808594, 31.134843826293945, 31.11577033996582, 30.906200408935547, 31.464338302612305, 30.833005905151367, 30.72214126586914, 30.492544174194336, 30.815601348876953, 30.73263168334961, 31.46195411682129, 31.069278717041016, 31.410932540893555, 30.825138092041016, 31.81314468383789, 30.94029426574707, 31.466007232666016, 30.164241790771484, 30.321836471557617, 29.950857162475586, 30.911684036254883, 30.58600425720215, 31.68654441833496, 30.60626983642578, 30.37548065185547, 30.7466983795166, 30.440092086791992, 30.034542083740234, 31.16917610168457, 30.043363571166992, 31.25452995300293, 29.64925765991211, 30.090808868408203, 30.38811683654785, 30.832767486572266, 30.854225158691406, 30.6398868560791, 30.21526336669922, 30.7466983795166, 30.993938446044922, 30.638694763183594, 31.6007137298584, 30.45201301574707, 30.39264678955078, 29.74414825439453, 29.723644256591797, 31.047582626342773, 30.5631160736084, 30.85160255432129, 30.08890151977539, 30.705928802490234, 30.4410457611084, 30.550241470336914, 30.11798858642578, 31.215667724609375, 30.94172477722168, 30.219078063964844, 30.720949172973633, 31.115055084228516, 30.58624267578125, 30.32660484313965, 31.070709228515625, 29.988765716552734, 30.187606811523438, 30.081987380981445, 30.95412254333496, 30.686616897583008, 30.329465866088867, 30.654430389404297, 30.26103973388672, 30.966758728027344, 29.933452606201172, 29.81853485107422, 29.13212776184082, 30.468463897705078, 30.58171272277832, 30.474424362182617, 31.50010108947754, 31.33249282836914, 31.27884864807129, 30.128955841064453, 30.193567276000977, 30.5328369140625, 30.30085563659668, 30.18641471862793, 29.676198959350586, 31.284809112548828, 30.12228012084961]
normal_20 = [50.88686943054199, 50.36473274230957, 51.522016525268555, 50.72593688964844, 52.318572998046875, 49.4844913482666, 50.44293403625488, 49.47400093078613, 50.86231231689453, 51.4216423034668, 50.72808265686035, 52.43206024169922, 50.89712142944336, 51.87225341796875, 50.66823959350586, 50.672054290771484, 50.84705352783203, 51.15509033203125, 49.66998100280762, 50.24600028991699, 54.827213287353516, 51.644325256347656, 51.412105560302734, 52.32858657836914, 52.17146873474121, 52.03866958618164, 52.49786376953125, 51.29504203796387, 51.58829689025879, 51.75518989562988, 52.24490165710449, 49.54838752746582, 50.42886734008789, 51.32794380187988, 51.35488510131836, 51.58090591430664, 49.3626594543457, 52.52647399902344, 49.367666244506836, 49.269914627075195, 49.67975616455078, 51.14293098449707, 50.83894729614258, 51.718950271606445, 49.59917068481445, 51.328182220458984, 52.513837814331055, 51.657915115356445, 51.18513107299805, 51.100730895996094, 49.4692325592041, 50.0490665435791, 51.26523971557617, 50.9183406829834, 51.63884162902832, 49.787044525146484, 50.25315284729004, 51.603078842163086, 51.93305015563965, 51.46360397338867, 51.32699012756348, 49.86453056335449, 92.53382682800293, 49.880266189575195, 51.41472816467285, 49.67188835144043, 49.663543701171875, 51.973819732666016, 51.155805587768555, 56.74028396606445, 50.68254470825195, 49.697160720825195, 56.9615364074707, 50.48632621765137, 49.208641052246094, 51.56302452087402, 49.55577850341797, 51.18584632873535, 52.213430404663086, 51.36823654174805, 51.36990547180176, 50.226688385009766, 52.20913887023926, 51.86653137207031, 50.61960220336914, 52.42586135864258, 51.77569389343262, 50.68254470825195, 49.37267303466797, 50.83632469177246, 52.507638931274414, 51.52392387390137, 52.35171318054199, 49.13830757141113, 51.44834518432617, 51.41758918762207, 52.255868911743164, 49.59702491760254, 50.34065246582031, 51.44476890563965, 51.23567581176758, 49.508094787597656, 51.1326789855957, 51.250457763671875, 52.185773849487305, 52.07538604736328, 51.96738243103027, 51.911354064941406, 55.62472343444824, 50.729990005493164, 50.028085708618164, 50.662994384765625, 51.7878532409668, 48.5379695892334, 50.34208297729492, 51.65266990661621, 51.21207237243652, 49.87955093383789, 51.82695388793945, 50.86684226989746, 50.44198036193848, 51.56135559082031, 48.94661903381348, 50.931453704833984, 51.691293716430664, 53.536415100097656, 51.57756805419922, 51.23448371887207, 51.360130310058594, 50.22573471069336, 49.478769302368164, 52.05130577087402, 50.30965805053711, 49.8509407043457, 50.9340763092041, 50.85325241088867, 50.84514617919922, 50.72593688964844, 50.14157295227051, 51.156044006347656, 50.919532775878906, 50.41861534118652, 51.033973693847656, 51.86319351196289, 52.00505256652832, 51.57136917114258, 51.51057243347168, 51.44762992858887, 48.65431785583496, 51.72014236450195, 48.989295959472656, 49.67093467712402, 51.31268501281738, 51.801443099975586, 50.73189735412598, 50.13728141784668, 50.600528717041016, 51.3460636138916, 49.86286163330078, 51.548004150390625, 52.09946632385254, 48.34103584289551, 52.1085262298584, 51.908016204833984, 50.9335994720459, 51.16534233093262, 51.80072784423828, 51.5131950378418, 51.558494567871094, 50.679683685302734, 49.005746841430664, 52.437543869018555, 51.03039741516113, 51.737308502197266, 51.67222023010254, 51.882266998291016, 49.18551445007324, 49.89337921142578, 51.0249137878418, 51.70440673828125, 51.92136764526367, 50.86946487426758, 48.24519157409668, 51.934242248535156, 50.74810981750488, 51.48506164550781, 49.02982711791992, 49.870967864990234, 51.04207992553711, 51.10955238342285, 51.036834716796875, 51.72991752624512, 51.468849182128906, 50.455331802368164, 50.65751075744629, 50.983428955078125, 52.24800109863281, 49.33023452758789, 51.8956184387207, 52.20174789428711, 51.393985748291016, 50.69303512573242, 52.57225036621094, 52.050113677978516, 51.47862434387207, 52.21700668334961, 49.74246025085449, 54.08811569213867, 50.080299377441406, 51.50413513183594, 51.77116394042969, 50.32682418823242, 52.498579025268555, 49.93247985839844, 49.948930740356445, 52.175045013427734, 51.11384391784668, 51.93448066711426, 52.19626426696777, 50.79293251037598, 51.54991149902344, 53.41839790344238, 51.91802978515625, 51.14173889160156, 51.62167549133301, 53.2381534576416, 51.57327651977539, 52.579641342163086, 52.7341365814209, 52.67953872680664, 52.274227142333984, 51.44095420837402, 50.86779594421387, 51.37991905212402, 50.00019073486328, 51.013946533203125, 48.88319969177246, 51.75471305847168, 52.19626426696777, 50.39858818054199, 50.569772720336914, 52.1237850189209, 50.782203674316406, 51.732778549194336, 52.25229263305664, 50.50086975097656, 55.39274215698242, 51.23734474182129, 52.498579025268555, 52.01411247253418, 51.20134353637695, 52.34670639038086, 52.771806716918945, 50.91595649719238, 51.6965389251709, 50.2467155456543, 52.16789245605469, 52.23679542541504, 50.75550079345703, 51.08642578125, 52.22368240356445, 50.45723915100098, 52.247047424316406, 50.33683776855469, 51.25093460083008, 49.265146255493164, 49.52669143676758, 51.70917510986328, 51.54061317443848, 50.81057548522949, 51.105499267578125, 51.175832748413086, 50.833702087402344, 51.17511749267578, 50.78721046447754, 50.1406192779541, 50.96316337585449, 51.4683723449707, 52.422523498535156, 52.23727226257324, 52.42776870727539, 51.55825614929199, 50.049543380737305, 52.2160530090332, 50.43959617614746, 52.25229263305664, 51.212310791015625, 52.66284942626953, 52.3073673248291, 51.079511642456055, 52.4907112121582, 51.93638801574707, 51.34844779968262, 49.500226974487305, 52.6728630065918, 49.987077713012695, 51.78213119506836, 52.481889724731445, 50.79817771911621, 53.21502685546875, 50.4603385925293, 49.97134208679199, 52.35433578491211, 50.39548873901367, 52.17099189758301, 50.8878231048584, 52.05106735229492, 50.60172080993652, 51.78475379943848, 52.22940444946289, 51.312923431396484, 50.52781105041504, 52.15263366699219, 51.00750923156738, 52.70504951477051, 50.66633224487305, 52.71625518798828, 48.85292053222656, 52.52361297607422, 52.68692970275879, 51.58066749572754, 49.0572452545166, 52.07371711730957, 52.54983901977539, 49.39079284667969, 51.116228103637695, 50.34351348876953, 52.6738166809082, 49.98350143432617, 52.09612846374512, 49.7889518737793, 51.94997787475586, 51.694393157958984, 49.173593521118164, 52.17480659484863, 51.161766052246094, 49.87287521362305, 51.88345909118652, 52.01578140258789, 52.269697189331055, 48.94614219665527, 52.92081832885742, 51.001548767089844, 51.15461349487305, 51.601409912109375, 51.92160606384277, 51.04994773864746, 50.022125244140625, 51.314592361450195, 50.874948501586914, 53.365468978881836, 52.52361297607422, 51.00703239440918, 52.101850509643555, 52.40893363952637, 52.09779739379883, 50.62413215637207, 50.9796142578125, 52.457332611083984, 49.49951171875, 50.07576942443848, 52.34074592590332, 49.30233955383301, 93.59955787658691, 49.828529357910156, 52.010297775268555, 52.08444595336914, 51.371097564697266, 51.81097984313965, 52.03366279602051, 51.90396308898926, 48.935651779174805, 49.87359046936035, 52.81186103820801, 51.599740982055664, 49.584388732910156, 49.490928649902344, 51.97954177856445, 52.425384521484375, 52.19697952270508, 51.7575740814209, 51.790714263916016, 50.10104179382324, 51.45621299743652, 51.13863945007324, 51.24807357788086, 49.19791221618652, 50.54140090942383, 50.5526065826416, 49.07631874084473, 52.145957946777344, 49.53193664550781, 48.60258102416992, 51.37991905212402, 51.722049713134766, 52.20651626586914, 51.22828483581543, 51.108598709106445, 50.45747756958008, 50.498008728027344, 52.61826515197754, 50.7051944732666, 51.89943313598633, 49.99566078186035, 50.13608932495117, 50.80103874206543, 50.84419250488281, 52.318572998046875, 52.486419677734375, 51.39040946960449, 50.79984664916992, 52.31618881225586, 52.275896072387695, 52.35481262207031, 50.30417442321777, 52.34026908874512, 52.049875259399414, 51.68008804321289, 51.07545852661133, 51.52463912963867, 51.34224891662598, 51.140785217285156, 51.54109001159668, 50.04262924194336, 51.50318145751953, 49.91316795349121, 48.97046089172363, 52.63972282409668, 52.24800109863281, 51.55038833618164, 52.449941635131836, 50.360679626464844, 49.7746467590332, 51.004886627197266, 50.386667251586914, 52.117347717285156, 50.09722709655762, 51.715850830078125, 52.068471908569336, 51.702022552490234, 52.34885215759277, 52.34122276306152, 50.23789405822754, 51.491498947143555, 48.90322685241699, 50.68206787109375, 51.3157844543457, 50.737857818603516, 51.67984962463379, 51.14269256591797, 50.23789405822754, 51.56445503234863, 52.083730697631836, 49.26419258117676, 49.039363861083984, 49.61872100830078, 51.924943923950195, 50.418853759765625, 52.29449272155762, 51.39899253845215, 51.346778869628906, 49.211740493774414, 51.180124282836914, 51.58519744873047, 51.90086364746094, 51.038503646850586, 51.93042755126953, 50.34470558166504, 51.515817642211914, 49.315690994262695, 51.410675048828125, 49.87478256225586, 49.35407638549805, 50.05192756652832, 52.713632583618164, 51.69558525085449, 49.25131797790527, 48.57587814331055, 52.477359771728516, 50.56405067443848, 51.59306526184082, 50.40454864501953, 52.3529052734375, 51.81765556335449, 50.301551818847656, 52.057743072509766, 50.865888595581055, 51.422119140625, 50.73738098144531, 52.04892158508301, 49.98421669006348, 51.81622505187988, 51.088809967041016, 52.20532417297363, 51.523685455322266, 51.854610443115234, 50.45437812805176, 52.078962326049805, 53.26557159423828, 51.61786079406738, 50.871849060058594, 51.50628089904785, 50.29749870300293, 49.127817153930664, 49.63088035583496, 51.09715461730957, 49.071550369262695, 48.88129234313965, 50.247907638549805, 50.85563659667969, 52.12116241455078, 49.475908279418945, 50.84371566772461, 52.205562591552734, 51.518917083740234, 49.63827133178711, 51.3157844543457, 48.82478713989258, 50.60577392578125, 51.4531135559082, 51.07855796813965, 50.35519599914551, 49.566030502319336, 51.499366760253906, 51.00703239440918, 50.83942413330078, 51.670074462890625, 52.320003509521484, 49.4847297668457, 51.81074142456055, 51.080942153930664, 50.02760887145996, 51.886796951293945, 51.94354057312012, 50.61841011047363, 48.62093925476074, 51.12433433532715, 50.650596618652344, 51.76377296447754, 49.86095428466797, 50.41384696960449, 50.69541931152344, 52.37936973571777, 50.2469539642334, 51.1777400970459, 51.847219467163086, 48.92778396606445, 51.91493034362793, 50.51708221435547, 51.94973945617676, 51.02705955505371, 51.146745681762695, 52.04057693481445, 52.332162857055664, 51.038503646850586, 51.91922187805176, 50.58741569519043, 51.83577537536621, 51.70392990112305, 50.17423629760742, 50.546884536743164, 52.63924598693848, 50.82511901855469, 51.99098587036133, 50.20403861999512, 52.20174789428711, 52.04010009765625, 50.35734176635742, 51.254987716674805, 50.882577896118164, 52.187442779541016, 51.14126205444336, 50.49300193786621, 50.10390281677246, 51.876068115234375, 49.09944534301758, 49.915313720703125, 51.900386810302734, 50.057411193847656, 49.89218711853027, 52.23894119262695, 52.155494689941406, 50.30417442321777, 50.89974403381348, 50.59552192687988, 49.245357513427734, 50.94408988952637, 50.43745040893555, 52.170515060424805, 49.635887145996094, 51.517486572265625, 52.16264724731445, 51.011085510253906, 52.12569236755371, 51.52249336242676, 52.34956741333008, 48.59495162963867, 49.221038818359375, 52.05273628234863, 50.951480865478516, 50.699472427368164, 50.76789855957031, 50.38046836853027, 51.50175094604492, 49.40390586853027, 52.280426025390625, 51.13816261291504, 50.789833068847656, 49.84283447265625, 50.032615661621094, 51.02109909057617, 48.73466491699219, 50.991058349609375, 50.08506774902344, 48.93636703491211, 51.731109619140625, 51.301002502441406, 50.50945281982422, 51.96022987365723, 50.91238021850586, 51.21755599975586, 51.4070987701416, 51.398515701293945, 50.205230712890625, 51.836490631103516, 49.96299743652344, 49.98373985290527, 51.55515670776367, 48.600196838378906, 49.01909828186035, 52.004337310791016, 50.82416534423828, 51.69558525085449, 51.45096778869629, 52.34479904174805, 52.05845832824707, 49.3016242980957, 49.56245422363281, 50.501346588134766, 50.316810607910156, 49.57318305969238, 49.3929386138916, 51.737308502197266, 50.91595649719238, 52.40631103515625, 52.11496353149414, 50.5833625793457, 51.104068756103516, 51.311492919921875, 51.24974250793457, 52.49452590942383, 51.23472213745117, 50.73118209838867, 51.552772521972656, 49.20029640197754, 50.02760887145996, 49.973249435424805, 51.62763595581055, 51.74088478088379, 51.578521728515625, 51.856279373168945, 49.70264434814453, 52.2158145904541, 52.00076103210449, 52.18791961669922, 50.67133903503418, 52.492618560791016, 51.47957801818848, 50.71115493774414, 49.21913146972656, 50.985097885131836, 54.57949638366699, 50.23670196533203, 49.13663864135742, 50.30703544616699, 52.054643630981445, 50.89616775512695, 51.56564712524414, 50.356149673461914, 51.78952217102051, 50.82345008850098, 49.67379570007324, 49.60441589355469, 50.05979537963867, 51.4371395111084, 51.920175552368164, 52.71553993225098, 50.22072792053223, 50.131797790527344, 50.76336860656738, 51.554203033447266, 51.13506317138672, 51.34177207946777, 51.58805847167969, 52.61945724487305, 50.54974555969238, 50.3535270690918, 52.191972732543945, 50.06766319274902, 49.993038177490234, 51.38707160949707, 51.348209381103516, 51.726341247558594, 51.57876014709473, 51.25737190246582, 51.85413360595703, 51.766157150268555, 52.254676818847656, 51.44834518432617, 50.257205963134766, 50.301313400268555, 50.9490966796875, 50.251007080078125, 50.717830657958984, 50.740718841552734, 51.98049545288086, 50.19378662109375, 51.369428634643555, 52.937984466552734, 52.034616470336914, 51.239967346191406, 51.706790924072266, 50.68492889404297, 49.929141998291016, 49.64709281921387, 50.60315132141113, 52.063703536987305, 50.50802230834961, 51.8498420715332, 52.155494689941406, 51.40233039855957, 50.7357120513916, 52.37293243408203, 51.16724967956543, 51.45621299743652, 50.81772804260254, 51.69367790222168, 50.1556396484375, 49.446821212768555, 50.232648849487305, 50.25315284729004, 52.585601806640625, 51.46670341491699, 52.40440368652344, 51.54752731323242, 51.95498466491699, 51.9862174987793, 51.32770538330078, 52.217721939086914, 51.50413513183594, 52.49166488647461, 52.35433578491211, 51.87511444091797, 50.46653747558594, 51.28312110900879, 50.31108856201172, 52.2003173828125, 50.84729194641113, 51.287174224853516, 48.79307746887207, 50.66227912902832, 51.080942153930664, 50.88233947753906, 51.33390426635742, 49.623966217041016, 52.05535888671875, 52.03580856323242, 50.848960876464844, 49.32522773742676, 52.08778381347656, 51.17201805114746, 50.12798309326172, 50.61173439025879, 50.63915252685547, 50.6439208984375, 49.2556095123291, 52.14881896972656, 51.79405212402344, 52.08134651184082, 51.828861236572266, 51.084280014038086, 51.39017105102539, 51.85103416442871, 52.175045013427734, 49.87740516662598, 49.12400245666504, 52.42729187011719, 51.96332931518555, 51.42068862915039, 51.32770538330078, 49.310922622680664, 50.954580307006836, 50.52590370178223, 50.94647407531738, 52.08921432495117, 51.74565315246582, 50.75788497924805, 50.931692123413086, 51.193952560424805, 50.200700759887695, 48.76255989074707, 51.32555961608887, 51.09071731567383, 52.355051040649414, 52.19888687133789, 49.24893379211426, 50.6134033203125, 50.74954032897949, 51.468610763549805, 51.07569694519043, 51.42045021057129, 51.232337951660156, 51.96499824523926, 52.16479301452637, 50.34041404724121, 49.12757873535156, 51.10979080200195, 49.04317855834961, 51.958560943603516, 51.21326446533203, 51.911354064941406, 51.11837387084961, 50.414323806762695, 51.354169845581055, 51.4376163482666, 51.28049850463867, 51.05113983154297, 50.28963088989258, 51.96714401245117, 51.92160606384277, 52.1702766418457, 51.51486396789551, 51.53036117553711, 51.89085006713867, 49.77583885192871, 51.71942710876465, 52.50668525695801, 50.644874572753906, 50.980329513549805, 52.14953422546387, 51.877737045288086, 51.851511001586914, 51.12719535827637, 55.54556846618652, 52.09064483642578, 49.57079887390137, 52.059173583984375, 51.62501335144043, 49.04341697692871, 49.96371269226074, 51.47504806518555, 49.94606971740723, 50.460100173950195, 52.40941047668457, 52.33192443847656, 52.08134651184082, 50.188541412353516, 50.328969955444336, 52.8407096862793, 51.02896690368652, 50.42862892150879, 51.80072784423828, 52.51932144165039, 52.07538604736328, 50.325632095336914, 50.90665817260742, 52.00600624084473, 52.58798599243164, 52.81519889831543, 51.5897274017334, 51.00584030151367, 49.704551696777344, 51.140785217285156, 49.857378005981445, 51.73301696777344, 48.76279830932617, 50.943851470947266, 52.666664123535156, 49.086570739746094, 51.84006690979004, 50.50802230834961, 52.54387855529785, 50.34756660461426, 48.9802360534668, 50.933122634887695, 51.85294151306152, 51.97572708129883, 52.0932674407959, 49.91412162780762, 51.89704895019531, 51.75209045410156, 50.68230628967285, 49.89123344421387, 51.45621299743652, 51.320791244506836, 51.53203010559082, 48.287391662597656, 50.50063133239746, 49.5600700378418, 50.34685134887695, 51.673173904418945, 51.64384841918945, 51.58591270446777, 50.647735595703125, 51.5596866607666, 51.22494697570801, 48.6447811126709, 51.66149139404297, 51.86915397644043, 52.439212799072266, 51.53346061706543, 51.595449447631836, 51.38087272644043, 50.482749938964844, 51.66172981262207, 51.308393478393555, 51.01370811462402, 51.15771293640137, 52.37388610839844, 51.428794860839844, 51.34439468383789, 49.87215995788574, 52.47616767883301, 54.30960655212402, 52.623748779296875, 49.58939552307129, 51.837921142578125, 50.76146125793457, 51.99432373046875, 48.57182502746582, 52.323341369628906, 51.44333839416504, 50.290822982788086, 50.79293251037598, 51.11384391784668, 50.576210021972656, 52.01315879821777, 50.98295211791992, 51.690101623535156, 50.28080940246582, 49.90744590759277, 51.71704292297363, 51.00607872009277, 51.28598213195801, 52.15597152709961, 51.985740661621094, 51.896095275878906, 51.598548889160156, 51.453351974487305, 51.905155181884766, 51.87106132507324, 52.23727226257324, 51.438331604003906, 49.87215995788574, 49.42131042480469, 51.575660705566406, 51.1021614074707, 51.3763427734375, 51.93519592285156, 51.60093307495117, 50.60863494873047, 52.11949348449707, 51.57136917114258, 61.6605281829834, 51.9709587097168, 52.17695236206055, 51.76997184753418, 51.42402648925781, 51.89681053161621, 50.62460899353027, 51.1021614074707, 50.61841011047363, 50.37975311279297, 52.67643928527832, 51.41186714172363, 49.898624420166016, 52.70791053771973, 49.829721450805664, 52.11353302001953, 51.95903778076172, 51.70845985412598, 51.849365234375, 50.73237419128418, 49.75152015686035, 50.525665283203125, 49.44324493408203, 51.54156684875488, 48.59209060668945, 52.19316482543945, 50.0943660736084, 51.467180252075195, 50.832271575927734, 51.438331604003906, 51.12409591674805, 50.76456069946289, 51.274776458740234, 50.42862892150879, 49.08299446105957, 50.17209053039551, 52.350521087646484, 50.74596405029297, 51.72419548034668, 51.7573356628418, 53.74622344970703, 51.13673210144043, 52.08086967468262, 50.24218559265137, 50.473928451538086, 51.43427848815918, 50.75550079345703, 52.66880989074707, 51.74875259399414, 52.21056938171387, 48.613786697387695, 50.89139938354492, 49.79705810546875, 49.53646659851074, 50.97031593322754, 49.6821403503418, 52.06871032714844, 50.18782615661621, 48.760414123535156, 51.91373825073242, 49.942970275878906, 52.22344398498535, 52.069902420043945, 52.42443084716797, 51.352739334106445, 50.930023193359375, 51.24497413635254, 52.05512046813965, 51.26047134399414, 51.81145668029785, 50.84109306335449, 50.882816314697266, 51.290035247802734, 50.72283744812012, 51.63455009460449, 50.90737342834473, 50.73690414428711, 51.49984359741211, 51.02682113647461, 51.14459991455078, 50.065040588378906, 51.1932373046875, 51.846981048583984, 50.66514015197754, 49.819231033325195, 51.371097564697266, 51.296234130859375, 51.83124542236328, 51.488637924194336, 50.82869529724121, 51.19204521179199, 49.4534969329834, 49.21245574951172, 50.36735534667969, 52.4439811706543, 49.66139793395996, 49.33667182922363, 49.90816116333008, 50.0338077545166, 49.67641830444336, 50.577402114868164, 50.78744888305664, 49.92866516113281, 50.99320411682129, 49.53932762145996, 51.171302795410156, 51.06854438781738, 52.010536193847656, 51.41806602478027, 50.07219314575195, 52.16193199157715, 52.33502388000488, 50.80461502075195, 51.12004280090332, 49.00646209716797, 49.35264587402344, 51.93352699279785, 50.28510093688965, 51.866769790649414, 52.00552940368652, 50.89998245239258, 50.73189735412598, 50.93717575073242, 50.51994323730469, 51.679372787475586, 51.11265182495117, 50.38332939147949, 50.97651481628418, 51.984548568725586, 51.2394905090332, 52.0176887512207, 51.34010314941406, 51.38802528381348, 51.638126373291016, 51.781654357910156, 51.99384689331055, 52.33144760131836, 51.60093307495117, 51.73134803771973, 50.17662048339844, 51.961421966552734, 49.807071685791016, 50.199270248413086, 51.8646240234375, 49.36718940734863, 49.09324645996094, 51.880836486816406, 50.959110260009766, 49.23534393310547, 49.32451248168945, 51.370859146118164, 51.16009712219238, 50.64582824707031, 51.276445388793945, 49.44872856140137, 52.043914794921875, 50.755977630615234, 48.99096488952637, 50.354957580566406, 50.26507377624512, 50.142526626586914, 50.693511962890625, 51.60999298095703, 50.91118812561035, 50.72283744812012, 51.203250885009766, 49.98517036437988, 52.05798149108887, 52.3524284362793, 49.643516540527344, 49.5760440826416, 51.72896385192871, 52.37293243408203, 50.896644592285156, 51.94401741027832, 51.57899856567383, 52.38628387451172, 51.89990997314453, 50.31251907348633, 51.59735679626465, 50.63438415527344, 50.97031593322754, 49.99423027038574, 51.918983459472656, 52.61039733886719, 49.546003341674805, 49.38149452209473, 50.9486198425293, 52.20484733581543, 51.75662040710449, 52.66261100769043, 50.2169132232666, 52.58750915527344, 50.61030387878418, 49.9269962310791, 52.094459533691406, 49.46160316467285, 52.23250389099121, 51.673173904418945, 52.13618278503418, 52.37722396850586, 52.22964286804199, 51.64074897766113, 51.294803619384766, 52.8104305267334, 51.57160758972168, 49.90506172180176, 51.72014236450195, 52.06751823425293, 51.51057243347168, 49.82566833496094, 49.7899055480957, 51.62763595581055, 53.16162109375, 49.70264434814453, 49.822092056274414, 49.75557327270508, 52.29806900024414, 52.011966705322266, 52.668094635009766, 51.367759704589844, 50.86779594421387, 50.63366889953613, 51.02229118347168, 49.211978912353516, 50.53448677062988, 50.90618133544922, 49.93391036987305, 51.390886306762695, 50.014495849609375, 49.30567741394043, 50.8725643157959, 51.630258560180664, 51.11384391784668, 52.09517478942871, 50.15063285827637, 50.22859573364258, 49.31330680847168, 49.753665924072266, 51.184654235839844, 50.51779747009277, 50.90761184692383, 50.45461654663086, 51.92899703979492, 51.11360549926758, 49.86882209777832, 52.2923469543457, 51.915884017944336, 50.98605155944824, 51.27143859863281, 50.51422119140625, 48.764944076538086, 53.978919982910156, 50.92167854309082, 52.10113525390625, 50.67849159240723, 52.26898193359375, 51.363468170166016, 51.110267639160156, 56.66470527648926, 51.7575740814209, 52.09827423095703, 51.3916015625, 51.40328407287598, 50.98438262939453, 51.331281661987305, 50.16040802001953, 52.78372764587402, 51.60188674926758, 51.6812801361084, 52.40511894226074, 50.110578536987305, 50.760746002197266, 52.359819412231445, 52.422523498535156, 50.14944076538086, 49.38912391662598, 50.62985420227051, 51.679134368896484, 54.78334426879883, 52.032470703125, 49.9875545501709, 53.36785316467285, 51.06377601623535, 49.46541786193848, 52.07037925720215, 51.53012275695801, 53.44200134277344, 52.443742752075195, 51.726341247558594, 50.47726631164551, 49.75271224975586, 53.48801612854004, 53.98821830749512, 57.299137115478516, 50.65488815307617, 51.12457275390625, 51.7425537109375, 52.66928672790527, 52.35123634338379, 51.367998123168945, 50.31013488769531, 52.376508712768555, 50.234317779541016, 51.39565467834473, 51.94592475891113, 51.11527442932129, 51.85890197753906, 52.94442176818848, 51.66220664978027, 51.91373825073242, 50.35066604614258, 50.408124923706055, 51.9561767578125, 51.84364318847656, 50.66800117492676, 51.953792572021484, 52.11019515991211, 50.838470458984375, 50.565481185913086, 52.368879318237305, 52.59871482849121, 48.99477958679199, 52.0176887512207, 52.223920822143555, 51.72991752624512, 52.6731014251709, 50.20618438720703, 52.53148078918457, 51.64599418640137, 51.753997802734375, 52.38652229309082, 50.51565170288086, 52.14571952819824, 51.09715461730957, 51.029205322265625, 51.871538162231445, 52.66427993774414, 50.23789405822754, 51.100969314575195, 49.04770851135254, 52.55603790283203, 51.937103271484375, 49.68428611755371, 49.85809326171875, 49.88503456115723, 51.644086837768555, 50.36211013793945, 49.49593544006348, 51.60164833068848, 50.93646049499512, 51.222801208496094, 52.42753028869629, 51.268577575683594, 52.31285095214844, 50.8732795715332, 51.209211349487305, 51.22232437133789, 50.12369155883789, 51.57923698425293, 51.32246017456055, 50.913095474243164, 52.220821380615234, 52.31475830078125, 51.839351654052734, 51.20229721069336, 52.422523498535156, 52.41894721984863, 50.81629753112793, 51.53346061706543, 51.924943923950195, 49.82781410217285, 52.210092544555664, 51.1019229888916, 52.69336700439453, 51.462411880493164, 50.65131187438965, 50.65131187438965, 50.22144317626953, 49.005746841430664, 51.00512504577637, 51.24211311340332, 51.59473419189453, 51.6204833984375, 51.225900650024414, 51.13625526428223, 52.15191841125488, 50.0941276550293, 51.76949501037598, 52.2310733795166, 51.926612854003906, 51.577091217041016, 51.41091346740723, 50.803422927856445, 50.82368850708008, 51.24354362487793, 49.768686294555664, 49.384355545043945, 51.042795181274414, 52.445173263549805, 51.405906677246094, 52.121877670288086, 51.076650619506836, 50.81748962402344, 51.180124282836914, 51.67675018310547, 50.37260055541992, 50.46820640563965, 52.7346134185791, 50.257205963134766, 52.41274833679199, 51.38540267944336, 50.4908561706543, 51.89037322998047, 48.90322685241699, 52.27994918823242, 51.43594741821289, 52.680253982543945, 51.886796951293945, 50.41909217834473, 51.78260803222656, 51.543474197387695, 51.42045021057129, 51.857948303222656, 50.432682037353516, 51.545143127441406, 51.91349983215332, 51.79786682128906, 51.598548889160156, 51.14483833312988, 51.398277282714844, 51.671504974365234, 52.21867561340332, 51.87654495239258, 52.11806297302246, 51.31697654724121, 52.93011665344238, 49.94487762451172, 51.966190338134766, 50.54306983947754, 51.96499824523926, 51.88131332397461, 50.92310905456543, 52.43802070617676, 52.90961265563965, 50.939321517944336, 51.88918113708496, 51.484107971191406, 50.832271575927734, 51.58829689025879, 52.457571029663086, 51.80501937866211, 52.95372009277344, 51.114797592163086, 52.45471000671387, 51.97334289550781, 51.35536193847656, 51.3920783996582, 50.51136016845703, 50.8730411529541, 51.3606071472168, 52.03104019165039, 52.686452865600586, 51.67794227600098, 52.15930938720703, 52.143096923828125, 52.11377143859863, 52.20437049865723, 51.332712173461914, 50.94432830810547, 51.107168197631836, 53.13849449157715, 49.36528205871582, 49.56650733947754, 51.46193504333496, 51.99790000915527, 51.88941955566406, 52.71649360656738, 50.17662048339844, 51.69558525085449, 52.22010612487793, 51.72300338745117, 51.656246185302734, 51.473140716552734, 51.48792266845703, 52.092790603637695, 51.2697696685791, 50.01425743103027, 51.69939994812012, 51.26142501831055, 50.756216049194336, 52.82092094421387, 52.17123031616211, 52.04367637634277, 50.50969123840332, 51.096439361572266, 50.4755973815918, 50.65727233886719, 51.726579666137695, 50.48179626464844, 51.41615867614746, 51.16605758666992, 51.877498626708984, 52.19578742980957, 51.699161529541016, 50.95362663269043, 52.11067199707031, 50.54044723510742, 50.10080337524414, 50.48537254333496, 50.429344177246094, 50.25196075439453, 50.87852478027344, 52.3984432220459, 52.21843719482422, 50.88663101196289, 51.15842819213867, 52.219390869140625, 52.13475227355957, 51.91802978515625, 52.07037925720215, 50.534725189208984, 51.13697052001953, 52.33573913574219, 50.02021789550781, 51.73993110656738, 50.050973892211914, 51.47385597229004, 49.706220626831055, 52.31308937072754, 51.584482192993164, 50.81057548522949, 51.260948181152344, 51.30720138549805, 52.442073822021484, 51.59735679626465, 51.37181282043457, 51.3455867767334, 48.48217964172363, 51.436424255371094, 50.84800720214844, 51.61023139953613, 49.24726486206055, 50.245046615600586, 52.22296714782715, 51.71370506286621, 50.62699317932129, 52.43659019470215, 51.752567291259766, 51.52416229248047, 50.54593086242676, 49.83878135681152, 49.860239028930664, 51.12743377685547, 51.01132392883301, 51.49674415588379, 51.334381103515625, 51.15151405334473, 49.61252212524414, 51.51653289794922, 50.91404914855957, 51.64813995361328, 50.61984062194824, 51.65386199951172, 51.545143127441406, 51.87487602233887, 49.35956001281738, 50.65631866455078, 52.45685577392578, 50.89712142944336, 51.62668228149414, 52.00481414794922, 51.18751525878906, 48.99477958679199, 50.94027519226074, 50.93574523925781, 50.94718933105469, 51.911115646362305, 50.91047286987305, 51.21350288391113, 51.677703857421875, 50.7199764251709, 50.87614059448242, 51.703453063964844, 49.62277412414551, 49.965620040893555, 51.63097381591797, 51.576852798461914, 50.90665817260742, 51.73754692077637, 50.25219917297363, 52.07014083862305, 51.60880088806152, 53.15351486206055, 50.36330223083496, 51.68294906616211, 50.13275146484375, 50.7054328918457, 49.6218204498291, 51.17225646972656, 51.60832405090332, 56.18715286254883, 51.77617073059082, 51.453590393066406, 50.668954849243164, 50.565481185913086, 50.58622360229492, 51.793813705444336, 50.31538009643555, 51.30577087402344, 52.85334587097168, 50.37808418273926, 51.917314529418945, 51.671743392944336, 50.74453353881836, 49.062490463256836, 49.66092109680176, 52.10232734680176, 52.0014762878418, 49.45492744445801, 52.015066146850586, 50.38928985595703, 50.2471923828125, 51.363468170166016, 54.25524711608887, 50.63772201538086, 50.59480667114258, 49.843549728393555, 52.03962326049805, 52.54030227661133, 50.689697265625, 50.6134033203125, 49.70264434814453, 50.57096481323242, 52.09779739379883, 48.90322685241699, 49.75581169128418, 49.63803291320801, 50.65798759460449, 48.95973205566406, 49.64566230773926, 49.56984519958496, 50.70805549621582, 50.359487533569336, 52.3073673248291, 52.9632568359375, 51.900625228881836, 51.10287666320801, 49.944162368774414, 50.93812942504883, 51.195621490478516, 49.5753288269043, 51.24378204345703, 50.27174949645996, 51.775455474853516, 50.31394958496094, 50.514936447143555, 49.84736442565918, 51.4836311340332, 51.177024841308594, 51.91326141357422, 52.07562446594238, 51.81074142456055, 50.560712814331055, 50.61912536621094, 51.18203163146973, 50.787925720214844, 51.28169059753418, 48.84147644042969, 56.35547637939453, 51.28359794616699, 50.86207389831543, 51.90134048461914, 51.924705505371094, 51.27263069152832, 49.62158203125, 52.42443084716797, 52.34885215759277, 49.77560043334961, 48.36463928222656, 51.55134201049805, 51.909685134887695, 49.24917221069336, 49.100399017333984, 49.55434799194336, 51.08165740966797, 51.116228103637695, 51.323652267456055, 50.02140998840332, 51.71704292297363, 50.931692123413086, 51.79190635681152, 49.40533638000488, 52.01458930969238, 51.06663703918457, 52.433013916015625, 55.51552772521973, 50.162553787231445, 51.062822341918945, 50.37689208984375, 50.861358642578125, 50.028324127197266, 54.772377014160156, 49.2398738861084, 50.46367645263672, 50.54926872253418, 50.7967472076416, 51.59592628479004, 51.834821701049805, 51.96380615234375, 50.870418548583984, 49.6063232421875, 51.271677017211914, 48.45166206359863, 50.7357120513916, 53.0390739440918, 49.890995025634766, 50.89235305786133, 51.53226852416992, 50.11463165283203, 51.67388916015625, 50.07290840148926, 50.02093315124512, 50.815582275390625, 50.79221725463867, 50.97842216491699, 54.65078353881836, 51.31244659423828, 50.673723220825195, 51.91397666931152, 51.969289779663086, 49.85666275024414, 49.28898811340332, 53.15661430358887, 52.09016799926758, 52.33430862426758, 51.119089126586914, 50.94718933105469, 52.35886573791504, 49.21364784240723, 49.62635040283203, 52.05583572387695, 52.681922912597656, 51.685333251953125, 51.19514465332031, 49.002885818481445, 50.63056945800781, 50.1251220703125, 50.60863494873047, 53.75862121582031, 51.39493942260742, 50.44698715209961, 51.74064636230469, 51.99289321899414, 53.18498611450195, 51.52177810668945, 52.408456802368164, 51.47671699523926, 51.23567581176758, 50.12106895446777, 51.110029220581055, 55.68408966064453, 52.176475524902344, 51.758527755737305, 51.50866508483887, 51.915645599365234, 52.28161811828613, 51.87630653381348, 50.57048797607422, 51.46598815917969, 52.48093605041504, 49.10874366760254, 50.31442642211914, 50.54640769958496, 50.983428955078125, 52.56080627441406, 49.69596862792969, 51.49579048156738, 49.59821701049805, 50.72188377380371, 51.560163497924805, 50.675392150878906, 52.66761779785156, 49.475669860839844, 52.034854888916016, 49.63493347167969, 51.321983337402344, 50.32706260681152, 52.382469177246094, 50.34160614013672, 50.33421516418457, 49.29208755493164, 51.10669136047363, 52.21271514892578, 49.52597618103027, 51.842689514160156, 50.30107498168945, 50.15254020690918, 50.87137222290039, 51.09095573425293, 50.3842830657959, 50.46963691711426, 50.85611343383789, 52.31761932373047, 51.17082595825195, 52.21867561340332, 51.88250541687012, 50.48727989196777, 51.25761032104492, 51.435232162475586, 52.96802520751953, 51.25713348388672, 51.0258674621582, 49.84593391418457, 49.24941062927246, 52.022457122802734, 51.54609680175781, 52.329301834106445, 51.90110206604004, 49.60346221923828, 52.38461494445801, 51.822662353515625, 51.970720291137695, 49.64017868041992, 51.13577842712402, 49.31950569152832, 51.067352294921875, 52.849769592285156, 49.83949661254883, 51.46503448486328, 50.907135009765625, 51.29647254943848, 51.743268966674805, 52.18791961669922, 50.88949203491211, 50.527095794677734, 51.90014839172363, 50.872802734375, 50.17447471618652, 51.358699798583984, 52.25253105163574, 49.77846145629883, 52.12593078613281, 50.52018165588379, 51.89943313598633, 50.865888595581055, 52.05678939819336, 50.035953521728516, 51.59163475036621, 48.81429672241211, 51.00679397583008, 49.83663558959961, 51.755428314208984, 50.83441734313965, 52.258968353271484, 49.27563667297363, 51.04470252990723, 51.29075050354004, 51.978349685668945, 51.70869827270508, 49.10707473754883, 51.13387107849121, 51.28335952758789, 50.80747604370117, 50.2316951751709, 51.69081687927246, 50.68802833557129, 49.7739315032959, 49.60346221923828, 50.86946487426758, 50.04453659057617, 50.356149673461914, 49.30257797241211, 51.65362358093262, 50.863027572631836, 49.61109161376953, 52.11949348449707, 48.62618446350098, 49.688100814819336, 50.61841011047363, 49.81040954589844, 49.68690872192383, 52.733659744262695, 51.31125450134277, 52.3524284362793, 49.811601638793945, 50.66347122192383, 50.82225799560547, 50.39644241333008, 50.66871643066406, 51.01943016052246, 51.6963005065918, 51.90920829772949]
# normal = np.array([6.4e-5 , 3.01e-5 , 2.36e-5, 3.0e-5, 7.0e-5, 4.5e-5, 3.8e-5, 4.2e-5, 2.62e-5, 3.6e-5])
datalist = []
# datalist.append(normal_01)
raw_colors = ['#6788e8', '#6788e8', '#6788e8', '#6788e8', '#6788e8', '#ffde4b', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['0ms', '1ms', '5ms', '10ms','20ms']
# pos = np.arange(len(city))

host_time = [7.304, 7.246, 7.14, 7.252, 7.765]
host_time_mean = np.mean(host_time)
host_time_mean_list = [host_time_mean for i in range(len(city))]
host_time_std = np.std(host_time)
host_time_std_list = [host_time_std for i in range(len(city))]

normal_0 = [0]
normal_1 = [x-host_time_mean for x in normal_1]
normal_5 = [x-host_time_mean for x in normal_5]
normal_10 = [x-host_time_mean for x in normal_10]
normal_20 = [x-host_time_mean for x in normal_20]

datalist.append(normal_0)
datalist.append(normal_1)
datalist.append(normal_5)
datalist.append(normal_10)
datalist.append(normal_20)
print(host_time_mean)
datalist_mean = []
for data in datalist:
    datalist_mean.append(np.mean(data))
    print(np.mean(data))

datalist_std = []
for data in datalist:
    datalist_std.append(np.std(data))



x_pos = np.arange(len(datalist))
fig, ax = plt.subplots()
ax.bar(x_pos, host_time_mean_list, yerr=host_time_std_list,  align='center', alpha=0.5, ecolor='black', capsize=10, color=raw_colors[6], label='Host Time')
ax.bar(x_pos, datalist_mean, yerr=datalist_std, align='center', alpha=0.5, ecolor='black', capsize=10, color=raw_colors, bottom=host_time_mean_list, label='Network Time')
# ax.hlines(y=6.242, xmin=-0.5, xmax=len(x_pos)-0.5, linewidth=1, color='black', linestyles='dashed', label='Host Time')
plt.legend(fontsize=18)
# ydata = [5, 6, 10]
# ydata2 = [2.174670763, 0, 0]

# xdata = [1, 2, 3]

# fig, ax = plt.subplots()
# ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
# ax.bar(xdata, ydata2, edgecolor='black', bottom=ydata, color='#ffde4b', hatch='*')

# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# # ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=20)
# plt.ylim(0, 14)

plt.xticks(x_pos, city,)
ax.xaxis.set_tick_params(labelsize=20)
ax.yaxis.set_tick_params(labelsize=20)
# plt.legend(models)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/motivation/internet_loss.py <==
import sys
import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages
import matplotlib
import numpy as np
import matplotlib.patches as mpatches
# matplotlib.rcParams['ps.useafm'] = True
# matplotlib.rcParams['pdf.use14corefonts'] = True
# matplotlib.rcParams['axes.unicode_minus'] = False
# matplotlib.rcParams.update({'figure.autolayout': True})
# matplotlib.rcParams.update({'font.size': 18})
# matplotlib.rcParams['hatch.linewidth'] = 1
# matplotlib.rc('pdf', fonttype=42)

# colors = ['ro-', 'gv-', 'bs-', 'm*-', 'yx-', 'c^-']
# raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'mediumturquoise', 'plum', 'goldenrod']

# 20ms_2ms_normal_distribution_GPU_Compress.txt

# normal = np.array([6.4e-5 , 3.01e-5 , 2.36e-5, 3.0e-5, 7.0e-5, 4.5e-5, 3.8e-5, 4.2e-5, 2.62e-5, 3.6e-5])


raw_colors = ['#6788e8', '#6788e8', '#6788e8', '#6788e8', '#6788e8', '#ffde4b', '#ff3a43', '#ff3a43']
patterns = ['\\\\', '*', '.', 'x', '-']#, 'o', '\\\\\\', 'O', '.']

figure_name = sys.argv[0][:-3]
print(figure_name)

city=['No\nLoss',  '0.05%\nLoss','0.1%\nLoss','0.5%\nLoss','1%\nLoss']
# pos = np.arange(len(city))
host_time = [7.304, 7.246, 7.14, 7.252, 7.765]
host_time_mean = np.mean(host_time)
host_time_mean_list = [host_time_mean for i in range(len(city))]
host_time_std = np.std(host_time)
host_time_std_list = [host_time_std for i in range(len(city))]

no_loss = [20.439863204956055, 20.368337631225586, 19.748449325561523, 20.520687103271484, 20.328521728515625, 19.963502883911133, 20.386934280395508, 19.965410232543945, 20.414113998413086, 20.156383514404297, 20.342350006103516, 20.32184600830078, 20.354270935058594, 20.635604858398438, 19.32835578918457, 20.674943923950195, 20.340442657470703, 20.423173904418945, 19.98615264892578, 21.0115909576416, 20.62702178955078, 20.758628845214844, 20.290374755859375, 20.46966552734375, 20.933866500854492, 22.331714630126953, 21.07095718383789, 20.465612411499023, 19.81806755065918, 20.28369903564453, 20.37811279296875, 20.58100700378418, 20.074129104614258, 20.56598663330078, 20.38288116455078, 19.795656204223633, 20.224332809448242, 20.749330520629883, 19.84095573425293, 20.08056640625, 19.89269256591797, 20.50042152404785, 19.632816314697266, 20.09129524230957, 20.312070846557617, 20.398616790771484, 21.297454833984375, 20.29895782470703, 20.216941833496094, 20.48778533935547, 20.193099975585938, 19.721508026123047, 20.4617977142334, 20.418167114257812, 19.876480102539062, 20.234346389770508, 20.66802978515625, 20.429611206054688, 20.044803619384766, 20.86639404296875, 20.153284072875977, 20.7211971282959, 22.390127182006836, 20.361900329589844, 19.865036010742188, 20.418643951416016, 20.66969871520996, 20.334243774414062, 20.493507385253906, 20.168542861938477, 20.91383934020996, 20.60079574584961, 25.275230407714844, 20.637989044189453, 20.465373992919922, 19.351720809936523, 20.907878875732422, 20.183801651000977, 20.377159118652344, 20.17045021057129, 20.374059677124023, 20.075559616088867, 20.624399185180664, 20.203828811645508, 20.648479461669922, 19.991397857666016, 19.79660987854004, 20.638704299926758, 20.249605178833008, 20.539045333862305, 21.62003517150879, 20.818233489990234, 20.37787437438965, 20.078182220458984, 20.28799057006836, 20.119428634643555, 20.447492599487305, 20.015478134155273, 20.56574821472168, 20.639419555664062, 20.197629928588867, 20.172119140625, 20.38860321044922, 20.646095275878906, 20.36261558532715, 20.525217056274414, 20.254135131835938, 20.041704177856445, 20.342350006103516, 20.08986473083496, 20.690202713012695, 20.473003387451172, 20.274877548217773, 19.792556762695312, 20.604610443115234, 20.163774490356445, 20.0808048248291, 20.63465118408203, 20.908594131469727, 20.877838134765625, 20.525693893432617, 20.68305015563965, 20.253419876098633, 20.690441131591797, 19.687175750732422, 22.629976272583008, 20.875930786132812, 20.36738395690918, 21.10886573791504, 20.509958267211914, 20.586729049682617, 20.06077766418457, 20.175695419311523, 20.65420150756836, 20.552635192871094, 20.49875259399414, 20.047426223754883, 20.491361618041992, 20.435094833374023, 21.33035659790039, 20.609140396118164, 20.111799240112305, 20.16925811767578, 20.320653915405273, 19.871234893798828, 20.63751220703125, 20.330190658569336, 20.4465389251709, 20.247936248779297, 20.796537399291992, 19.913196563720703, 20.209789276123047, 20.9200382232666, 19.9892520904541, 20.5838680267334, 20.046710968017578, 20.461559295654297, 20.35045623779297, 20.15972137451172, 20.07603645324707, 20.49732208251953, 20.385026931762695, 20.138263702392578, 20.322561264038086, 20.235300064086914, 20.502090454101562, 20.638704299926758, 20.48659324645996, 20.33376693725586, 20.389795303344727, 20.77031135559082, 20.233631134033203, 20.547866821289062, 20.355224609375, 19.96159553527832, 20.233631134033203, 20.357847213745117, 20.354509353637695, 20.433902740478516, 20.20430564880371, 20.57480812072754, 20.424365997314453, 20.517587661743164, 20.462751388549805, 20.435571670532227, 20.671844482421875, 20.2634334564209, 20.40719985961914, 20.083904266357422, 20.468950271606445, 20.51234245300293, 20.520687103271484, 19.831180572509766, 20.843982696533203, 20.445585250854492, 21.22187614440918, 20.105361938476562, 20.711421966552734, 21.54684066772461, 20.728349685668945, 20.577192306518555, 28.607606887817383, 20.557165145874023, 20.600318908691406, 20.711421966552734, 20.289897918701172, 20.46966552734375, 22.214651107788086, 20.80535888671875, 21.732091903686523, 20.06220817565918, 20.612716674804688, 20.885229110717773, 20.79463005065918, 20.284175872802734, 20.006656646728516, 20.287036895751953, 21.059036254882812, 20.465612411499023, 20.078420639038086, 20.953893661499023, 22.010087966918945, 20.481586456298828, 20.910024642944336, 20.489931106567383, 21.033763885498047, 20.059585571289062, 21.298646926879883, 20.65443992614746, 21.839618682861328, 20.979881286621094, 20.618677139282227, 20.554542541503906, 19.834280014038086, 20.64228057861328, 20.502090454101562, 20.818233489990234, 19.663095474243164, 20.73383331298828, 19.78135108947754, 20.054340362548828, 20.802736282348633, 21.022796630859375, 21.2860107421875, 20.522594451904297, 20.099639892578125, 19.762516021728516, 20.120859146118164, 20.785093307495117, 20.421981811523438, 20.441055297851562, 20.601272583007812, 20.841121673583984, 20.3402042388916, 21.240711212158203, 20.33066749572754, 20.946502685546875, 20.595073699951172, 20.310640335083008, 19.969701766967773, 21.062612533569336, 20.596742630004883, 19.92034912109375, 19.973278045654297, 20.601272583007812, 20.697355270385742, 21.227121353149414, 21.167516708374023, 21.037578582763672, 20.633935928344727, 20.839691162109375, 20.4312801361084, 20.24555206298828, 20.717620849609375, 20.636558532714844, 20.27153968811035, 20.685434341430664, 21.058082580566406, 20.971059799194336, 20.796537399291992, 21.053075790405273, 20.577430725097656, 20.985126495361328, 20.806312561035156, 20.5533504486084, 20.20120620727539, 20.349979400634766, 20.791292190551758, 21.404266357421875, 19.898176193237305, 20.111560821533203, 20.39051055908203, 21.064043045043945, 20.287275314331055, 20.55525779724121, 20.043611526489258, 21.0721492767334, 20.929336547851562, 24.427413940429688, 20.881175994873047, 20.621061325073242, 20.23625373840332, 20.35665512084961, 20.641326904296875, 20.241975784301758, 20.88618278503418, 21.048784255981445, 20.409107208251953, 20.440340042114258, 20.500659942626953, 20.692825317382812, 20.54738998413086, 20.961284637451172, 20.30014991760254, 20.71857452392578, 20.435333251953125, 20.974159240722656, 19.581079483032227, 20.110607147216797, 20.63727378845215, 20.10059356689453, 20.195960998535156, 20.519495010375977, 21.41118049621582, 20.932435989379883, 20.90287208557129, 20.308494567871094, 20.83563804626465, 21.09694480895996, 20.279645919799805, 20.784616470336914, 20.82061767578125, 20.62702178955078, 20.656108856201172, 21.044015884399414, 19.994020462036133, 19.962072372436523, 20.31707763671875, 19.605398178100586, 21.638870239257812, 20.662307739257812, 20.5078125, 20.743370056152344, 20.610332489013672, 20.694255828857422, 20.897626876831055, 20.850181579589844, 20.66206932067871, 20.748376846313477, 20.226716995239258, 21.589040756225586, 21.155834197998047, 21.33464813232422, 21.217823028564453, 20.892858505249023, 20.963191986083984, 21.342992782592773, 21.047592163085938, 21.453857421875, 20.732641220092773, 20.756959915161133, 21.504878997802734, 20.80535888671875, 21.148681640625, 20.54429054260254, 20.615100860595703, 20.552396774291992, 20.287036895751953, 20.870685577392578, 20.71976661682129, 20.432472229003906, 21.059036254882812, 20.667314529418945, 20.867347717285156, 20.659446716308594, 20.45416831970215, 20.570039749145508, 21.150588989257812, 20.59173583984375, 20.342111587524414, 20.994901657104492, 20.80082893371582, 21.25835418701172, 20.511150360107422, 21.084308624267578, 20.66779136657715, 20.679712295532227, 19.983291625976562, 19.96612548828125, 20.838260650634766, 21.318435668945312, 20.856142044067383, 20.202159881591797, 20.674705505371094, 20.235061645507812, 20.68018913269043, 20.154714584350586, 20.263195037841797, 20.91670036315918, 20.461082458496094, 21.050691604614258, 21.137475967407227, 20.623207092285156, 20.56121826171875, 20.049095153808594, 20.409345626831055, 20.62058448791504, 20.767688751220703, 20.56288719177246, 20.881175994873047, 20.740985870361328, 21.43573760986328, 20.99609375, 20.4312801361084, 21.010398864746094, 20.3397274017334, 20.926237106323242, 20.81918716430664, 20.056724548339844, 20.940303802490234, 20.038604736328125, 20.17664909362793, 20.139694213867188, 20.885467529296875, 20.22528648376465, 20.885229110717773, 20.352602005004883, 21.436452865600586, 20.91050148010254, 20.628690719604492, 21.000385284423828, 20.89381217956543, 20.64824104309082, 20.88642120361328, 20.5228328704834, 21.244049072265625, 20.708084106445312, 19.76490020751953, 20.6298828125, 20.76125144958496, 20.843505859375, 20.816802978515625, 20.472049713134766, 20.137786865234375, 20.727157592773438, 20.744800567626953, 20.21932601928711, 21.17443084716797, 19.827842712402344, 19.550323486328125, 19.986867904663086, 19.805431365966797, 20.46680450439453, 20.07603645324707, 20.223617553710938, 23.102283477783203, 20.66516876220703, 20.471572875976562, 20.583629608154297, 20.40553092956543, 20.187854766845703, 19.807100296020508, 20.31731605529785, 21.708965301513672, 20.272254943847656, 20.618200302124023, 20.686626434326172, 20.289897918701172, 19.736289978027344, 20.167112350463867, 20.362377166748047, 21.051883697509766, 19.64879035949707, 19.475698471069336, 21.055936813354492, 19.971370697021484, 19.973039627075195, 20.55191993713379, 20.190715789794922, 19.872426986694336, 19.966840744018555, 20.380735397338867, 20.417451858520508, 19.91438865661621, 20.37644386291504, 20.649433135986328, 20.537853240966797, 21.00682258605957, 20.573139190673828, 20.173072814941406, 19.597291946411133, 20.2789306640625, 20.632266998291016, 20.63775062561035, 20.143747329711914, 20.288467407226562, 20.46513557434082, 20.640134811401367, 19.98305320739746, 20.09868621826172, 19.907474517822266, 19.666433334350586, 20.809650421142578, 20.29585838317871, 20.73979377746582, 20.7059383392334, 20.15542984008789, 20.55835723876953, 20.323991775512695, 19.960403442382812, 19.898414611816406, 19.883155822753906, 20.30158042907715, 20.244359970092773, 20.34616470336914, 20.26534080505371, 19.933462142944336, 20.491361618041992, 20.842313766479492, 19.95539665222168, 20.411968231201172, 20.60723304748535, 20.167112350463867, 19.478321075439453, 19.719839096069336, 20.076990127563477, 20.73073387145996, 21.22950553894043, 20.334243774414062, 20.2178955078125, 19.734621047973633, 19.79684829711914, 20.045995712280273, 20.072221755981445, 19.976139068603516, 20.154476165771484, 20.313739776611328, 20.32470703125, 19.86837387084961, 20.697355270385742, 19.81520652770996, 20.060300827026367, 20.79939842224121, 20.011186599731445, 20.096778869628906, 21.391868591308594, 20.19023895263672, 19.971847534179688, 19.70386505126953, 20.17831802368164, 20.267248153686523, 20.758628845214844, 20.80702781677246, 20.385026931762695, 20.44987678527832, 20.461082458496094, 20.19953727722168, 19.81210708618164, 20.43318748474121, 20.034313201904297, 19.87457275390625, 21.320819854736328, 20.10035514831543, 19.826412200927734, 20.812034606933594, 20.153284072875977, 20.4470157623291, 20.29252052307129, 19.74654197692871, 20.307540893554688, 20.698070526123047, 20.438194274902344, 19.3634033203125, 20.51544189453125, 19.86861228942871, 20.511388778686523, 21.083831787109375, 19.685029983520508, 20.461320877075195, 20.184040069580078, 20.602703094482422, 19.959211349487305, 20.818233489990234, 20.732641220092773, 19.881725311279297, 20.76125144958496, 20.553112030029297, 20.888566970825195, 20.4620361328125, 19.681692123413086, 19.603729248046875, 21.139144897460938, 20.346879959106445, 19.954681396484375, 20.603656768798828, 20.357847213745117, 20.226716995239258, 20.16282081604004, 20.505189895629883, 20.139217376708984, 20.210981369018555, 19.762039184570312, 20.895957946777344, 19.591331481933594, 20.175457000732422, 20.69854736328125, 20.24078369140625, 21.18682861328125, 19.959688186645508, 20.670175552368164, 20.23029327392578, 20.809412002563477, 20.990371704101562, 19.997596740722656, 20.061254501342773, 20.40266990661621, 20.920515060424805, 20.35379409790039, 20.39051055908203, 20.823955535888672, 20.342111587524414, 20.55835723876953, 20.24388313293457, 20.29252052307129, 20.322799682617188, 20.522356033325195, 20.322561264038086, 20.479679107666016, 20.4012393951416, 20.039081573486328, 20.47252655029297, 20.01953125, 20.42412757873535, 20.68352699279785, 20.209312438964844, 19.792795181274414, 19.895076751708984, 20.70450782775879, 20.55978775024414, 20.491600036621094, 20.068645477294922, 20.618438720703125, 19.916534423828125, 20.58553695678711, 20.824193954467773, 19.688129425048828, 20.6453800201416, 19.644737243652344, 20.869970321655273, 20.323991775512695, 21.173477172851562, 20.850658416748047, 20.489931106567383, 19.64592933654785, 20.604610443115234, 20.79296112060547, 20.139694213867188, 20.868301391601562, 19.928693771362305, 21.227121353149414, 20.931482315063477, 20.685195922851562, 19.95110511779785, 20.27726173400879, 20.393848419189453, 20.413637161254883, 20.821094512939453, 20.159482955932617, 20.224332809448242, 20.529985427856445, 20.751953125, 20.479440689086914, 20.816564559936523, 20.815134048461914, 19.81973648071289, 20.546436309814453, 20.411014556884766, 19.93536949157715, 20.357608795166016, 20.174741744995117, 20.739078521728516, 20.63751220703125, 20.663022994995117, 20.013093948364258, 20.40863037109375, 20.33257484436035, 24.26004409790039, 21.10767364501953, 20.072221755981445, 20.025014877319336, 20.43604850769043, 20.552873611450195, 20.647048950195312, 20.603418350219727, 20.976543426513672, 20.610809326171875, 20.023584365844727, 20.33257484436035, 21.18825912475586, 20.837783813476562, 21.0416316986084, 19.984960556030273, 20.174503326416016, 20.262956619262695, 20.264625549316406, 20.261526107788086, 20.493268966674805, 21.189451217651367, 20.624399185180664, 19.681453704833984, 20.20430564880371, 21.229267120361328, 20.355701446533203, 20.844459533691406, 20.132064819335938, 20.471811294555664, 21.4388370513916, 20.58887481689453, 21.19159698486328, 21.361112594604492, 20.26963233947754, 19.913434982299805, 20.09272575378418, 20.133495330810547, 19.702672958374023, 20.4007625579834, 21.26145362854004, 20.438194274902344, 20.027637481689453, 21.596908569335938, 19.7908878326416, 21.017074584960938, 21.20065689086914, 19.87314224243164, 20.15209197998047, 21.181821823120117, 20.175457000732422, 20.221471786499023, 19.842863082885742, 20.203351974487305, 20.116329193115234, 21.053075790405273, 20.641088485717773, 19.965410232543945, 20.952701568603516, 20.33376693725586, 20.963668823242188, 20.71523666381836, 20.359516143798828, 21.0115909576416, 20.842790603637695, 20.633935928344727, 20.261049270629883, 19.945144653320312, 20.478248596191406, 22.577524185180664, 20.638227462768555, 20.206928253173828, 19.81639862060547, 20.229816436767578, 19.950389862060547, 20.009279251098633, 20.917415618896484, 20.343542098999023, 20.47252655029297, 20.7064151763916, 20.44987678527832, 20.113706588745117, 20.784378051757812, 20.392179489135742, 20.333528518676758, 20.323753356933594, 20.03312110900879, 20.45440673828125, 20.229101181030273, 20.494937896728516, 20.75481414794922, 20.431041717529297, 19.94490623474121, 20.335912704467773, 20.39957046508789, 20.80225944519043, 20.297527313232422, 21.574974060058594, 20.174503326416016, 20.340919494628906, 20.91526985168457, 20.290136337280273, 20.901203155517578, 20.528078079223633, 19.835948944091797, 20.26057243347168, 20.856142044067383, 20.244598388671875, 20.263671875, 20.42531967163086, 20.538330078125, 20.867109298706055, 19.930362701416016, 20.357131958007812, 20.756959915161133, 20.138978958129883, 20.250320434570312, 20.626544952392578, 20.9047794342041, 21.19731903076172, 20.59173583984375, 20.328998565673828, 20.3092098236084, 20.7977294921875, 20.308732986450195, 20.186424255371094, 19.636869430541992, 19.945621490478516, 20.56741714477539, 20.092487335205078, 20.129919052124023, 20.51854133605957, 20.55811882019043, 20.475387573242188, 20.266294479370117, 20.325183868408203, 19.847393035888672, 20.58863639831543, 20.490407943725586, 20.579099655151367, 20.40719985961914, 20.325422286987305, 20.24388313293457, 21.538734436035156, 20.097017288208008, 21.271705627441406, 19.869327545166016, 20.442962646484375, 20.905733108520508, 19.99688148498535, 21.27671241760254, 20.322561264038086, 20.841598510742188, 20.645618438720703, 20.780563354492188, 20.06244659423828, 20.247220993041992, 20.67422866821289, 21.03400230407715, 20.046472549438477, 20.65300941467285, 20.268678665161133, 20.477294921875, 19.6530818939209, 21.271228790283203, 19.498109817504883, 20.589590072631836, 20.475387573242188, 20.554304122924805, 20.46036720275879, 21.683692932128906, 20.421743392944336, 21.224260330200195, 20.499467849731445, 20.70331573486328, 20.422935485839844, 20.839452743530273, 20.35236358642578, 20.28059959411621, 19.98615264892578, 20.981311798095703, 21.306276321411133, 20.81751823425293, 20.133018493652344, 21.094799041748047, 21.17133140563965, 20.53380012512207, 20.115375518798828, 20.749568939208984, 20.078659057617188, 20.57051658630371, 20.864009857177734, 20.08962631225586, 20.6601619720459, 24.132490158081055, 21.05712890625, 20.050764083862305, 20.578384399414062, 20.41029930114746, 19.936323165893555, 20.94578742980957, 20.90287208557129, 20.07913589477539, 20.20120620727539, 20.43938636779785, 20.588397979736328, 20.28512954711914, 20.203351974487305, 20.595550537109375, 20.270586013793945, 20.061969757080078, 20.00141143798828, 20.127534866333008, 20.633220672607422, 19.907712936401367, 20.47133445739746, 20.494699478149414, 20.97487449645996, 20.323753356933594, 20.711421966552734, 19.997358322143555, 19.994497299194336, 20.086050033569336, 20.777463912963867, 20.211458206176758, 20.900726318359375, 20.635604858398438, 20.22838592529297, 20.24555206298828, 20.62082290649414, 20.9805965423584, 20.06077766418457, 20.146846771240234, 20.4007625579834, 20.452260971069336, 20.540714263916016, 20.588397979736328, 20.551681518554688, 19.69003677368164, 19.69456672668457, 19.931316375732422, 20.54595947265625,
           19.952774047851562, 20.653963088989258, 20.323753356933594, 20.648717880249023, 19.92630958557129, 20.689725875854492, 20.447969436645508, 20.5385684967041, 20.544052124023438, 20.635604858398438, 20.461320877075195, 20.66969871520996, 20.391225814819336, 20.196199417114258, 19.7751522064209, 20.001888275146484, 20.28632164001465, 20.31850814819336, 20.514488220214844, 20.276546478271484, 19.704103469848633, 20.167112350463867, 20.758867263793945, 20.025014877319336, 19.748926162719727, 19.909143447875977, 20.422697067260742, 20.223379135131836, 20.282268524169922, 20.22576332092285, 20.671367645263672, 20.57361602783203, 20.4312801361084, 20.236492156982422, 20.035982131958008, 20.923614501953125, 25.602102279663086, 20.45917510986328, 20.27440071105957, 20.749807357788086, 20.28799057006836, 20.553112030029297, 20.30038833618164, 21.0113525390625, 20.374536514282227, 20.807743072509766, 20.056486129760742, 20.710468292236328, 20.938873291015625, 19.977569580078125, 19.960641860961914, 20.116806030273438, 20.441293716430664, 19.932985305786133, 21.137475967407227, 20.082950592041016, 19.691944122314453, 20.275354385375977, 21.435976028442383, 19.718170166015625, 20.601272583007812, 20.243167877197266, 19.98591423034668, 20.26510238647461, 19.67763900756836, 20.10345458984375, 20.78986167907715, 20.241498947143555, 20.73836326599121, 20.380258560180664, 19.474506378173828, 20.053386688232422, 20.30634880065918, 19.90675926208496, 20.17831802368164, 20.01810073852539, 23.463726043701172, 20.977020263671875, 20.25437355041504, 20.229816436767578, 20.60985565185547, 20.06840705871582, 21.300554275512695, 19.915342330932617, 20.41792869567871, 19.44112777709961, 20.026683807373047, 20.38288116455078, 20.1723575592041, 20.95317840576172, 20.14923095703125, 19.737720489501953, 20.573854446411133, 20.633935928344727, 19.985198974609375, 20.311832427978516, 20.35379409790039, 20.493268966674805, 20.846843719482422, 20.510196685791016, 21.1026668548584, 20.195484161376953, 19.859790802001953, 20.684003829956055, 20.444154739379883, 20.55644989013672, 20.320415496826172, 20.149946212768555, 20.317792892456055, 20.15542984008789, 20.322561264038086, 19.91415023803711, 20.006895065307617, 20.72286605834961, 19.86837387084961, 20.584583282470703, 19.59538459777832, 20.027637481689453, 20.681142807006836, 20.480632781982422, 20.522117614746094, 20.117998123168945, 23.01478385925293, 19.912004470825195, 21.356582641601562, 20.52140235900879, 20.24364471435547, 20.25151252746582, 20.157814025878906, 20.371675491333008, 21.163463592529297, 20.726919174194336, 20.113229751586914, 20.285606384277344, 20.595312118530273, 20.596027374267578, 21.0721492767334, 20.303964614868164, 20.88189125061035, 20.08986473083496, 20.429372787475586, 20.559072494506836, 19.817590713500977, 20.641803741455078, 19.96755599975586, 19.782066345214844, 20.593643188476562, 22.629499435424805, 20.66659927368164, 19.989490509033203, 20.136117935180664, 20.2634334564209, 19.90962028503418, 20.695924758911133, 25.0704288482666, 20.391225814819336, 19.984722137451172, 20.25890350341797, 20.65753936767578, 20.0650691986084, 20.119428634643555, 20.853757858276367, 20.102739334106445, 19.879579544067383, 19.263029098510742, 19.867658615112305, 20.006895065307617, 19.629716873168945, 19.68526840209961, 19.40321922302246, 20.055770874023438, 21.02065086364746, 19.785404205322266, 20.07007598876953, 19.74654197692871, 20.136356353759766, 20.006895065307617, 20.29275894165039, 20.36452293395996, 19.85907554626465, 20.013093948364258, 19.939661026000977, 20.01214027404785, 20.607471466064453, 20.302534103393555, 23.50902557373047, 20.4770565032959, 19.89579200744629, 20.296335220336914, 19.7598934173584, 20.91670036315918, 20.53070068359375, 19.968748092651367, 19.505977630615234, 19.83475685119629, 20.488977432250977, 20.277023315429688, 22.728681564331055, 19.9127197265625, 19.90985870361328, 19.7904109954834, 19.819259643554688, 20.261049270629883, 20.33829689025879, 20.154714584350586, 20.248889923095703, 20.39194107055664, 21.23737335205078, 20.196199417114258, 19.74964141845703, 20.21646499633789, 20.200490951538086, 21.190643310546875, 20.238876342773438, 19.718647003173828, 20.170211791992188, 20.441055297851562, 20.602941513061523, 20.73049545288086, 20.733356475830078, 20.371437072753906, 20.69377899169922, 20.635366439819336, 20.206451416015625, 20.93505859375, 20.938634872436523, 19.779443740844727, 20.937204360961914, 20.865440368652344, 20.810604095458984, 20.16735076904297, 20.574569702148438, 20.185470581054688, 20.68924903869629, 20.20120620727539, 20.534515380859375, 20.358800888061523, 20.670413970947266, 21.280765533447266, 20.46990394592285, 19.623994827270508, 20.760536193847656, 20.18427848815918, 20.69687843322754, 20.06840705871582, 20.517826080322266, 20.47896385192871, 20.860910415649414, 21.73471450805664, 20.220041275024414, 21.065235137939453, 20.115375518798828, 20.839929580688477, 21.238088607788086, 23.550033569335938, 20.893335342407227, 20.409107208251953, 20.416736602783203, 20.95174789428711, 20.151376724243164, 19.87171173095703, 20.05171775817871, 21.113872528076172, 20.4164981842041, 20.235061645507812, 20.55811882019043, 21.387815475463867, 20.141124725341797, 21.198034286499023, 20.637989044189453, 19.629240036010742, 20.150423049926758, 20.331144332885742, 20.51234245300293, 21.24476432800293, 20.060062408447266, 20.694971084594727, 20.81584930419922, 21.48294448852539, 20.81584930419922, 20.808935165405273, 20.694732666015625, 20.371437072753906, 20.463943481445312, 20.355939865112305, 20.74432373046875, 20.2023983001709, 20.98846435546875, 20.619630813598633, 20.682573318481445, 21.442413330078125, 19.95253562927246, 20.88189125061035, 20.583152770996094, 20.447254180908203, 20.495176315307617, 20.856618881225586, 20.38431167602539, 20.259618759155273, 20.790576934814453, 20.313262939453125, 19.99187469482422, 21.355152130126953, 19.93870735168457, 21.68107032775879, 20.647048950195312, 20.244121551513672, 20.663976669311523, 20.416259765625, 20.621061325073242, 20.253658294677734, 20.658254623413086, 19.96588706970215, 20.427465438842773, 20.46942710876465, 20.658254623413086, 20.97177505493164, 21.97861671447754, 20.42365074157715, 20.32613754272461, 20.08056640625, 20.782470703125, 21.793603897094727, 20.778894424438477, 21.159648895263672, 20.282983779907227, 20.371437072753906, 22.443532943725586, 22.10068702697754, 21.01421356201172, 20.183801651000977, 20.590782165527344, 21.536588668823242, 22.451162338256836, 20.910263061523438, 21.486520767211914, 19.878864288330078, 20.83897590637207, 21.087169647216797, 20.01810073852539, 19.59061622619629, 20.430803298950195, 21.18849754333496, 20.683765411376953, 20.142555236816406, 20.18141746520996, 20.371437072753906, 20.13874053955078, 20.20716667175293, 20.453929901123047, 20.24984359741211, 20.778179168701172, 20.087242126464844, 20.182371139526367, 20.923137664794922, 20.72310447692871, 20.786523818969727, 20.064353942871094, 20.737409591674805, 20.099401473999023, 20.54905891418457, 20.30491828918457, 19.685983657836914, 20.879268646240234, 20.538330078125, 20.51544189453125, 21.26932144165039, 20.45750617980957, 20.503997802734375, 19.538164138793945, 20.450592041015625, 19.884347915649414, 20.43008804321289, 20.308971405029297, 20.0040340423584, 20.231246948242188, 20.80988883972168, 20.0650691986084, 19.8056697845459, 20.34902572631836, 20.124435424804688, 20.243406295776367, 19.44446563720703, 20.169973373413086, 21.08311653137207, 21.17466926574707, 20.038604736328125, 20.71976661682129, 20.348072052001953, 20.122528076171875, 23.17357063293457, 19.800662994384766, 20.67732810974121, 20.49541473388672, 20.1113224029541, 20.459413528442383, 20.017147064208984, 20.13254165649414, 20.58696746826172, 19.97518539428711, 20.651817321777344, 20.427703857421875, 20.508527755737305, 21.03877067565918, 24.960041046142578, 20.79629898071289, 19.52838897705078, 19.905567169189453, 19.895553588867188, 19.922494888305664, 20.409345626831055, 21.191120147705078, 20.8585262298584, 20.132064819335938, 20.377635955810547, 19.83165740966797, 20.79939842224121, 21.127700805664062, 20.819425582885742, 19.672155380249023, 20.514249801635742, 20.611047744750977, 20.48325538635254, 19.94490623474121, 20.340681076049805, 20.109176635742188, 19.93107795715332, 20.635604858398438, 20.276546478271484, 20.41339874267578, 20.25127410888672, 19.958019256591797, 19.8514461517334, 19.83356475830078, 19.54936981201172, 20.10822296142578, 21.25406265258789, 20.430564880371094, 22.37224578857422, 20.5843448638916, 19.92344856262207, 20.0197696685791, 20.10059356689453, 21.46172523498535, 20.167112350463867, 20.917177200317383, 19.819974899291992, 19.670963287353516, 20.888566970825195, 20.559310913085938, 20.786285400390625, 20.141124725341797, 20.714521408081055, 20.432233810424805, 20.54309844970703, 20.1876163482666, 19.818544387817383, 20.4164981842041, 20.267724990844727, 20.740270614624023, 20.721435546875, 20.168781280517578, 19.698381423950195, 20.148038864135742, 20.092487335205078, 20.674705505371094, 20.442485809326172, 20.656824111938477, 20.98536491394043, 19.884586334228516, 20.806312561035156, 21.033525466918945, 20.73812484741211, 20.347118377685547, 19.748449325561523, 19.893884658813477, 20.329713821411133, 20.505189895629883, 21.14582061767578, 20.73812484741211, 20.4770565032959, 19.773244857788086, 20.39933204650879, 20.97296714782715, 19.88840103149414, 20.815372467041016, 20.755290985107422, 21.138668060302734, 20.682096481323242, 20.17354965209961, 20.760297775268555, 20.066022872924805, 20.450353622436523, 20.664215087890625, 20.272016525268555, 20.133495330810547, 20.47133445739746, 20.680665969848633, 20.807504653930664, 30.412673950195312, 20.517587661743164, 19.393205642700195, 20.43461799621582, 20.535707473754883, 20.344018936157227, 19.849538803100586, 20.210742950439453, 20.337581634521484, 20.156383514404297, 21.23546600341797, 20.36595344543457, 20.024538040161133, 20.308732986450195, 20.454883575439453, 19.965648651123047, 21.03710174560547, 20.616769790649414, 20.041465759277344, 20.345211029052734, 21.018028259277344, 19.54054832458496, 20.55644989013672, 20.36905288696289, 20.98250389099121, 19.887208938598633, 20.75982093811035, 21.103858947753906, 20.33400535583496, 21.29364013671875, 19.69122886657715, 20.65253257751465, 20.280122756958008, 20.037174224853516, 20.348548889160156, 20.252704620361328, 21.64602279663086, 20.42555809020996, 20.10941505432129, 20.60556411743164, 19.68216896057129, 20.408153533935547, 20.56431770324707, 20.290374755859375, 20.583152770996094, 20.01476287841797, 19.9887752532959, 19.628524780273438, 19.86861228942871, 20.264148712158203, 20.306825637817383, 20.127534866333008, 20.01333236694336, 20.143508911132812, 20.27726173400879, 20.410537719726562, 19.651174545288086, 19.942283630371094, 19.63329315185547, 20.261287689208984, 19.909143447875977, 20.311355590820312, 20.755767822265625, 19.945859909057617, 20.30181884765625, 20.152807235717773, 20.89548110961914, 19.702911376953125, 19.89436149597168, 20.591020584106445, 20.526885986328125, 20.501136779785156, 20.153522491455078, 20.26963233947754, 20.02549171447754, 21.101713180541992, 19.85931396484375, 20.081281661987305, 20.19810676574707, 20.04265785217285, 20.19810676574707, 20.188570022583008, 20.030736923217773, 20.278453826904297, 20.07913589477539, 20.355224609375, 20.06983757019043, 20.415544509887695, 20.296812057495117, 20.468711853027344, 19.92177963256836, 20.079374313354492, 19.680261611938477, 19.503355026245117, 20.855426788330078, 19.688129425048828, 20.259857177734375, 19.813060760498047, 20.444154739379883, 20.653963088989258, 20.16162872314453, 20.393848419189453, 19.99974250793457, 20.229339599609375, 20.752429962158203, 19.986629486083984, 20.152568817138672, 20.57623863220215, 20.40386199951172, 20.278215408325195, 20.26820182800293, 20.085811614990234, 19.572973251342773, 20.59459686279297, 19.995689392089844, 19.85788345336914, 21.513700485229492, 20.25318145751953, 20.068645477294922, 19.978046417236328, 19.750356674194336, 19.913673400878906, 19.98758316040039, 19.580602645874023, 19.775390625, 19.710063934326172, 20.608186721801758, 20.282745361328125, 20.02239227294922, 21.389007568359375, 20.926952362060547, 20.36762237548828, 20.363569259643555, 20.3397274017334, 20.38097381591797, 20.130157470703125, 20.961999893188477, 20.94554901123047, 20.502328872680664, 20.046472549438477, 20.255327224731445, 20.37501335144043, 20.150184631347656, 20.67732810974121, 19.759654998779297, 20.1265811920166, 20.91813087463379, 19.97995376586914, 20.062923431396484, 20.380735397338867, 20.917892456054688, 19.74201202392578, 20.345687866210938, 20.618677139282227, 20.499229431152344, 20.044565200805664, 20.667552947998047, 20.11585235595703, 20.191669464111328, 19.77705955505371, 20.404815673828125, 20.771026611328125, 20.240068435668945, 19.725561141967773, 20.89858055114746, 21.168231964111328, 20.3702449798584, 20.498037338256836, 20.292043685913086, 20.275115966796875, 19.82283592224121, 20.5838680267334, 20.59149742126465, 19.720077514648438, 20.8132266998291, 20.225048065185547, 20.43008804321289, 20.238876342773438, 20.491361618041992, 20.363330841064453, 24.40953254699707, 20.679950714111328, 20.442485809326172, 20.472288131713867, 20.597219467163086, 20.941734313964844, 20.921707153320312, 20.450592041015625, 20.085811614990234, 19.870519638061523, 20.5996036529541, 20.441055297851562, 20.85590362548828, 19.919872283935547, 20.368337631225586, 20.50638198852539, 20.139217376708984, 20.4617977142334, 20.51067352294922, 20.532846450805664, 20.132780075073242, 20.44820785522461, 20.39623260498047, 20.500898361206055, 20.108461380004883, 20.364761352539062, 20.888566970825195, 20.67852020263672, 20.325899124145508, 20.426273345947266, 20.346879959106445, 20.107269287109375, 20.535707473754883, 19.875764846801758, 20.593643188476562, 19.495487213134766, 20.519733428955078, 20.812511444091797, 20.19357681274414, 20.456552505493164, 20.29871940612793, 19.975662231445312, 20.48349380493164, 20.0197696685791, 20.142316818237305, 20.303964614868164, 19.9737548828125, 20.083189010620117, 20.257949829101562, 20.898103713989258, 20.03645896911621, 20.548105239868164, 24.31464195251465, 20.21932601928711, 20.471572875976562, 19.85311508178711, 20.656585693359375, 19.852399826049805, 23.88286590576172, 20.53666114807129, 21.61550521850586, 19.962787628173828, 20.785093307495117, 20.845651626586914, 21.21448516845703, 20.643949508666992, 20.039796829223633, 19.90509033203125, 20.07889747619629, 20.51234245300293, 19.937753677368164, 20.951271057128906, 20.957469940185547, 19.85335350036621, 20.386695861816406, 19.68669891357422, 19.609928131103516, 20.190715789794922, 20.453453063964844, 20.833253860473633, 20.412206649780273, 20.28059959411621, 24.68729019165039, 20.190954208374023, 20.865440368652344, 21.529674530029297, 20.404815673828125, 20.79629898071289, 20.3397274017334, 22.10259437561035, 20.57957649230957, 20.132064819335938, 20.896196365356445, 20.194530487060547, 21.35300636291504, 20.531892776489258, 20.649433135986328, 20.616531372070312, 20.64800262451172, 20.36571502685547, 20.499467849731445, 20.589828491210938, 21.111249923706055, 20.014286041259766, 20.852327346801758, 21.251201629638672, 20.800352096557617, 20.138025283813477, 19.86241340637207, 20.832538604736328, 21.272897720336914, 19.74964141845703, 21.064043045043945, 21.279573440551758, 20.49398422241211, 20.070791244506836, 20.313024520874023, 21.642446517944336, 20.534753799438477, 20.059585571289062, 20.476341247558594, 20.203113555908203, 19.99211311340332, 20.227909088134766, 20.571231842041016, 21.278858184814453, 21.134138107299805, 20.3399658203125, 20.278453826904297, 20.550012588500977, 21.198511123657227, 21.259546279907227, 20.497560501098633, 20.21336555480957, 20.20859718322754, 20.365476608276367, 21.354198455810547, 20.337581634521484, 21.130800247192383, 20.51234245300293, 20.879745483398438, 20.556926727294922, 20.86925506591797, 19.58155632019043, 21.183252334594727, 20.17831802368164, 20.577430725097656, 20.685434341430664, 20.453214645385742, 20.567893981933594, 21.025419235229492, 20.557403564453125, 21.27981185913086, 20.22242546081543, 20.394325256347656, 20.307064056396484, 20.661592483520508, 20.903587341308594, 19.730806350708008, 20.066261291503906, 20.614147186279297, 20.450353622436523, 20.719051361083984, 20.495176315307617, 20.947933197021484, 20.579814910888672, 21.199703216552734, 21.22950553894043, 20.38288116455078, 20.296335220336914, 20.761728286743164, 21.219968795776367, 20.28679847717285, 20.21932601928711, 20.403385162353516, 21.160602569580078, 20.344018936157227, 21.09241485595703, 20.510196685791016, 20.042896270751953, 20.858287811279297, 20.511627197265625, 20.67089080810547, 20.955801010131836, 20.169734954833984, 21.08621597290039, 20.644187927246094, 20.201683044433594, 19.60611343383789, 20.201444625854492, 20.052671432495117, 20.58267593383789, 19.863605499267578, 20.160675048828125, 20.527362823486328, 20.201444625854492, 21.115779876708984, 19.759416580200195, 20.271778106689453, 20.07126808166504, 20.331859588623047, 20.486831665039062, 20.50471305847168, 20.366907119750977, 19.957304000854492, 20.35808563232422, 20.19214630126953, 20.452499389648438, 19.802570343017578, 20.12920379638672, 20.348787307739258, 20.379304885864258, 20.695924758911133, 20.19023895263672, 20.911216735839844, 20.375967025756836, 20.751476287841797, 20.147323608398438, 20.510196685791016, 20.903587341308594, 19.959688186645508, 20.380258560180664, 20.010709762573242, 20.31731605529785, 20.641326904296875, 19.629955291748047, 20.086050033569336, 20.32923698425293, 20.963668823242188, 19.878149032592773, 19.99044418334961, 19.840478897094727, 19.955873489379883, 19.932270050048828, 19.8671817779541, 20.11585235595703, 20.219087600708008, 20.766496658325195, 20.931243896484375, 20.268678665161133, 20.49994468688965, 19.721269607543945, 20.55668830871582, 20.18570899963379, 20.623207092285156, 19.958019256591797, 20.23172378540039, 20.594358444213867, 20.381450653076172]

loss_005 = [82.5951099395752, 30.484676361083984, 30.88235855102539, 30.553579330444336, 31.222820281982422, 20.432472229003906, 20.169973373413086, 30.786752700805664, 30.621767044067383, 20.033597946166992, 20.387649536132812, 30.605554580688477, 20.53046226501465, 20.323514938354492, 30.764341354370117, 20.41769027709961, 20.26510238647461, 20.685434341430664, 20.15972137451172, 19.931316375732422, 30.758142471313477, 20.050525665283203, 30.563831329345703, 19.893884658813477, 20.197391510009766, 19.939899444580078, 19.655942916870117, 23.207664489746094, 20.17521858215332, 19.92058753967285, 19.859790802001953, 20.520687103271484, 19.957542419433594, 20.53046226501465, 19.996166229248047, 20.067453384399414, 19.884586334228516, 20.242929458618164, 20.080089569091797, 19.921541213989258, 20.066261291503906, 20.474910736083984, 19.72222328186035, 22.670984268188477, 20.61939239501953, 20.551443099975586, 20.46489715576172, 20.206451416015625, 20.121335983276367, 19.943714141845703, 19.885778427124023, 19.800424575805664, 20.005226135253906, 19.736766815185547, 20.499229431152344, 19.988059997558594, 20.008563995361328, 19.99211311340332, 19.852399826049805, 20.235300064086914, 19.982337951660156, 20.100831985473633, 19.776582717895508, 20.114660263061523, 20.088672637939453, 20.281076431274414, 19.901752471923828, 20.45893669128418, 20.40719985961914, 19.948720932006836, 20.097017288208008, 20.068883895874023, 20.29132843017578, 20.139455795288086, 20.27583122253418, 19.88506317138672, 20.01357078552246, 20.051002502441406, 19.734859466552734, 19.65045928955078, 19.774436950683594, 19.815683364868164, 19.996166229248047, 19.64402198791504, 19.72055435180664, 20.31230926513672, 19.94013786315918, 20.161151885986328, 19.854068756103516, 19.786357879638672, 19.965648651123047, 19.666671752929688, 19.717931747436523, 19.669294357299805, 20.28036117553711, 19.992589950561523, 19.561290740966797, 19.731998443603516, 19.895553588867188, 19.687175750732422, 19.87171173095703, 19.86217498779297, 19.382953643798828, 19.94800567626953, 20.049333572387695, 19.8972225189209, 19.772052764892578, 20.348787307739258, 19.697904586791992, 19.716501235961914, 31.502962112426758, 19.92964744567871, 19.79231834411621, 19.811153411865234, 19.889116287231445, 19.651412963867188, 19.78325843811035, 19.891023635864258, 19.832611083984375, 19.70839500427246, 24.880647659301758, 19.864320755004883, 20.070552825927734, 19.82259750366211, 19.858121871948242, 20.075321197509766, 19.851207733154297, 19.870758056640625, 19.83189582824707, 19.898414611816406, 20.087718963623047, 19.70219612121582, 19.927978515625, 20.404815673828125, 19.50240135192871, 20.3554630279541, 20.098447799682617, 19.872665405273438, 21.112918853759766, 20.28036117553711, 20.20120620727539, 19.8056697845459, 19.91558074951172, 19.536733627319336, 19.903898239135742, 19.849538803100586, 19.899845123291016, 19.875764846801758, 19.779443740844727, 19.9282169342041, 19.983768463134766, 19.957780838012695, 19.944429397583008, 20.087003707885742, 20.030975341796875, 19.707679748535156, 19.957304000854492, 20.30467987060547, 20.088911056518555, 19.891023635864258, 19.85311508178711, 19.964218139648438, 20.119905471801758, 19.898414611816406, 19.712209701538086, 19.90056037902832, 20.102500915527344, 20.109891891479492, 19.723892211914062, 19.867420196533203, 20.059823989868164, 20.285606384277344, 19.799470901489258, 22.22466468811035, 20.029067993164062, 20.395755767822266, 20.463943481445312, 19.906997680664062, 19.927501678466797, 20.027875900268555, 20.054340362548828, 20.22838592529297, 20.194530487060547, 20.33376693725586, 20.148754119873047, 20.458459854125977, 20.28059959411621, 20.238637924194336, 20.310640335083008, 19.898414611816406, 20.250558853149414, 20.0040340423584, 20.00117301940918, 20.360231399536133, 20.163774490356445, 20.394563674926758, 20.020008087158203, 20.21622657775879, 20.152568817138672, 20.160436630249023, 20.461320877075195, 19.612789154052734, 19.815921783447266, 19.78158950805664, 19.698381423950195, 19.818544387817383, 19.93250846862793, 20.337343215942383, 19.94609832763672, 19.632816314697266, 20.519018173217773, 19.809961318969727, 19.906997680664062, 20.4012393951416, 20.17998695373535, 20.200490951538086, 19.822359085083008, 19.814014434814453, 19.875288009643555, 19.831180572509766, 20.215749740600586, 20.058870315551758, 20.190715789794922, 19.962072372436523, 20.00141143798828, 20.341873168945312, 20.22099494934082, 20.144224166870117, 20.420312881469727, 22.670269012451172, 20.423412322998047, 19.8667049407959, 19.913196563720703, 20.10369300842285, 20.055770874023438, 20.009994506835938, 20.177125930786133, 20.038127899169922, 20.067691802978516, 19.71912384033203, 20.169973373413086, 20.525217056274414, 20.169973373413086, 20.507335662841797, 20.296096801757812, 20.191192626953125, 21.115779876708984, 20.062923431396484, 20.039796829223633, 20.562171936035156, 20.952224731445312, 20.015716552734375, 19.93703842163086, 19.68979835510254, 20.328521728515625, 22.36771583557129, 20.371198654174805, 21.148681640625, 20.056724548339844, 19.948720932006836, 20.422697067260742, 20.58243751525879, 19.976139068603516, 19.950389862060547, 19.906044006347656, 20.689010620117188, 20.90144157409668, 20.76125144958496, 20.321130752563477, 21.46172523498535, 20.1723575592041, 20.558834075927734, 20.03312110900879, 20.63775062561035, 19.947528839111328, 20.728588104248047, 40.66920280456543, 21.74997329711914, 20.827054977416992, 20.02263069152832, 20.255088806152344, 19.63067054748535, 19.93250846862793, 19.840717315673828, 19.919872283935547, 20.085573196411133, 20.2028751373291, 19.667625427246094, 20.282268524169922, 30.675411224365234, 31.001806259155273, 30.876636505126953, 20.112276077270508, 20.159482955932617, 20.327329635620117, 20.008563995361328, 20.547151565551758, 19.922971725463867, 20.416259765625, 20.079374313354492, 20.910263061523438, 20.08962631225586, 20.390987396240234, 20.042896270751953, 20.093679428100586, 20.517826080322266, 20.12014389038086, 19.97685432434082, 30.550241470336914, 20.097970962524414, 20.108699798583984, 19.940853118896484, 19.88387107849121, 19.94490623474121, 30.424833297729492, 30.78484535217285, 30.52687644958496, 20.427703857421875, 20.177841186523438, 20.17498016357422, 20.39933204650879, 20.136356353759766, 20.10369300842285, 20.121335983276367, 20.200729370117188, 20.262479782104492, 30.347108840942383, 20.22099494934082, 30.384302139282227, 19.90818977355957, 20.299911499023438, 20.277976989746094, 20.116090774536133, 20.031213760375977, 20.296335220336914, 20.77031135559082, 30.811071395874023, 19.97685432434082, 20.25890350341797, 20.121335983276367, 30.614137649536133, 20.13993263244629, 20.42984962463379, 19.875764846801758, 20.30324935913086, 30.457496643066406, 20.35665512084961, 30.85947036743164, 20.20430564880371, 19.993305206298828, 20.504236221313477, 30.399799346923828, 30.47776222229004, 30.62725067138672, 20.406007766723633, 20.386695861816406, 20.510196685791016, 20.28489112854004, 20.259380340576172, 30.60746192932129, 20.42365074157715, 30.617237091064453, 20.520925521850586, 20.468473434448242, 30.74193000793457, 20.38121223449707, 20.372629165649414, 22.515296936035156, 20.307064056396484, 20.093679428100586, 20.46966552734375, 30.73906898498535, 20.35808563232422, 20.297765731811523, 20.2789306640625, 20.574569702148438, 75.20937919616699, 20.092487335205078, 30.396699905395508, 30.510425567626953, 30.43842315673828, 30.07364273071289, 30.3041934967041, 21.474123001098633, 20.23172378540039, 20.083189010620117, 20.041227340698242, 30.976057052612305, 20.17378807067871, 30.613422393798828, 30.625104904174805, 30.211687088012695, 30.382871627807617, 30.202627182006836, 20.014286041259766, 30.33280372619629, 30.371427536010742, 20.20883560180664, 30.963897705078125, 30.436038970947266, 33.67185592651367, 30.556917190551758, 30.52544593811035, 30.408143997192383, 30.66849708557129, 30.62915802001953, 30.66706657409668, 30.174970626831055, 30.521869659423828, 30.613422393798828, 30.598163604736328, 30.88068962097168, 20.095109939575195, 20.151853561401367, 20.28799057006836, 22.002220153808594, 30.32708168029785, 30.434846878051758, 30.110836029052734, 20.015239715576172, 20.233154296875, 30.301809310913086, 30.278921127319336, 20.167112350463867, 20.011425018310547, 30.49182891845703, 30.330657958984375, 20.171403884887695, 30.64703941345215, 20.03002166748047, 30.729055404663086, 20.24221420288086, 30.875444412231445, 20.157337188720703, 20.08843421936035, 20.20406723022461, 20.121335983276367, 30.472993850708008, 30.643939971923828, 20.30348777770996, 20.453214645385742, 20.211458206176758, 19.95086669921875, 19.989013671875, 19.866943359375, 19.70648765563965, 20.395755767822266, 20.292282104492188, 30.714035034179688, 20.149707794189453, 20.227432250976562, 30.391216278076172, 20.106792449951172, 20.182132720947266, 20.115137100219727, 30.7462215423584, 30.458927154541016, 20.444869995117188, 30.4872989654541, 31.183481216430664, 20.65730094909668, 30.696868896484375, 20.517587661743164, 20.36571502685547, 20.100831985473633, 20.708560943603516, 19.863367080688477, 20.508766174316406, 19.99950408935547, 20.214557647705078, 20.28059959411621, 20.298480987548828, 20.11251449584961, 30.59697151184082, 19.94490623474121, 30.903100967407227, 20.33066749572754, 20.14327049255371, 30.332326889038086, 20.25771141052246, 20.38884162902832, 20.413637161254883, 20.010948181152344, 30.470848083496094, 30.465364456176758, 19.994735717773438, 20.341157913208008, 20.302295684814453, 20.29895782470703, 20.349502563476562, 20.44367790222168, 20.418882369995117, 20.238399505615234, 20.409107208251953, 20.002365112304688, 30.681133270263672, 20.196914672851562, 19.934892654418945, 20.12348175048828, 20.039796829223633, 20.398855209350586, 20.013093948364258, 19.932031631469727, 19.919872283935547, 20.449399948120117, 20.43914794921875, 20.226478576660156, 19.92940902709961, 20.634889602661133, 19.927263259887695, 20.192861557006836, 22.118091583251953, 20.14446258544922, 20.26844024658203, 20.548343658447266, 20.19023895263672, 19.962787628173828, 19.994020462036133, 20.03192901611328, 30.885934829711914, 20.135164260864258, 19.840002059936523, 30.602455139160156, 19.90985870361328, 20.009517669677734, 20.297765731811523, 20.061254501342773, 20.066261291503906, 20.32637596130371, 19.968509674072266, 30.982017517089844, 20.091533660888672, 20.23148536682129, 20.546674728393555, 20.373821258544922, 30.867576599121094, 20.287752151489258, 20.240306854248047, 20.300626754760742, 20.180702209472656, 20.08795738220215, 30.52353858947754, 20.206928253173828, 20.346403121948242, 20.108699798583984, 20.422935485839844, 20.205020904541016, 19.979000091552734, 19.898176193237305, 20.046710968017578, 20.545244216918945, 20.0653076171875, 30.707359313964844, 30.40003776550293, 19.970417022705078, 20.23458480834961, 30.271530151367188, 20.205974578857422, 20.190954208374023, 20.292282104492188, 20.096302032470703, 20.220279693603516, 20.030498504638672, 30.34663200378418, 20.076990127563477, 20.234107971191406, 30.53116798400879, 20.066022872924805, 19.797563552856445, 30.208349227905273, 30.5936336517334, 20.16472816467285, 19.927024841308594, 20.089149475097656, 20.299196243286133, 31.31556510925293, 20.231246948242188, 20.167112350463867, 19.88077163696289, 19.86217498779297, 20.208358764648438, 20.205259323120117, 30.5633544921875, 20.059585571289062, 20.24531364440918, 20.224332809448242, 19.957542419433594, 30.630111694335938, 20.022869110107422, 19.910812377929688, 30.671119689941406, 19.990205764770508, 30.329465866088867, 30.832767486572266, 19.980669021606445, 20.313739776611328, 19.906282424926758, 20.095348358154297, 19.977807998657227, 30.427217483520508, 30.97820281982422, 20.315170288085938, 20.07603645324707, 20.200729370117188, 19.962310791015625, 20.31421661376953, 30.50518035888672, 20.182371139526367, 20.46799659729004, 31.66651725769043, 30.792236328125, 20.037412643432617, 30.74336051940918, 30.549287796020508, 20.16615867614746, 20.31707763671875, 20.08509635925293, 20.222187042236328, 30.69782257080078, 20.474910736083984, 20.184040069580078, 20.53070068359375, 19.75536346435547, 20.15972137451172, 30.68685531616211, 20.428895950317383, 20.201683044433594, 20.29871940612793, 30.779123306274414, 20.014047622680664, 30.675411224365234, 30.313730239868164, 20.045042037963867, 30.272722244262695, 19.992828369140625, 20.394086837768555, 20.18904685974121, 19.8061466217041, 20.22719383239746, 30.70211410522461, 20.578384399414062, 19.86217498779297, 20.451068878173828, 20.08056640625, 20.02239227294922, 20.284175872802734, 30.34353256225586, 20.05791664123535, 19.95396614074707, 19.989490509033203, 20.151853561401367, 20.05481719970703, 20.132064819335938, 71.08855247497559, 19.99044418334961, 31.131744384765625, 30.121326446533203, 30.571699142456055, 30.411243438720703, 30.332088470458984, 30.585050582885742, 20.26224136352539, 30.259370803833008, 30.512332916259766, 30.495166778564453, 20.209312438964844, 30.736446380615234, 30.78627586364746, 30.150651931762695, 30.239105224609375, 30.652284622192383, 20.17974853515625, 20.24698257446289, 30.20954132080078, 30.002832412719727, 30.7314395904541, 30.373096466064453, 19.83356475830078, 30.240774154663086, 19.917011260986328, 30.80296516418457, 30.435800552368164, 30.35283088684082, 20.069360733032227, 20.018577575683594, 20.420312881469727, 30.534982681274414, 30.33280372619629, 20.01047134399414, 20.147085189819336, 20.372867584228516, 30.361413955688477, 30.52544593811035, 20.014524459838867, 20.206212997436523, 20.076274871826172, 30.3494930267334, 30.363082885742188, 31.102657318115234, 30.488252639770508, 30.72357177734375, 19.907474517822266, 20.031452178955078, 30.600309371948242, 30.396223068237305, 30.714750289916992, 20.18260955810547, 30.64751625061035, 33.025503158569336, 20.038366317749023, 20.41769027709961, 20.273923873901367, 20.150423049926758, 20.285844802856445, 30.325889587402344, 20.402193069458008, 30.483245849609375, 20.034313201904297, 30.408859252929688, 19.970417022705078, 30.67755699157715, 20.33543586730957, 20.05767822265625, 20.050048828125, 20.058870315551758, 20.137310028076172, 20.16448974609375, 20.36309242248535, 20.294189453125, 20.044326782226562, 20.320415496826172, 19.995927810668945, 20.028352737426758, 19.91891860961914, 30.551910400390625, 30.8988094329834, 20.102739334106445, 20.037412643432617, 30.550718307495117, 20.134449005126953, 34.87038612365723, 20.08795738220215, 30.69138526916504, 20.19047737121582, 19.888639450073242, 30.587196350097656, 30.820846557617188, 30.45177459716797, 30.40003776550293, 19.96016502380371, 20.270586013793945, 20.051956176757812, 20.148515701293945, 19.979476928710938, 20.23005485534668, 20.821094512939453, 20.03169059753418, 20.025014877319336, 20.321130752563477, 30.353784561157227, 20.199298858642578, 30.343294143676758, 20.252704620361328, 20.397424697875977, 30.595064163208008, 30.88831901550293, 30.85160255432129, 31.109333038330078, 30.416011810302734, 20.05910873413086, 20.615100860595703, 20.13850212097168, 20.252227783203125, 30.414104461669922, 30.849933624267578, 20.3094482421875, 19.942045211791992, 30.948400497436523, 20.125150680541992, 30.291318893432617, 30.69782257080078, 30.38477897644043, 20.20430564880371, 30.588865280151367, 20.293474197387695, 20.274877548217773, 20.406723022460938, 20.0197696685791, 20.253419876098633, 30.858278274536133, 20.477294921875, 20.294666290283203, 30.330419540405273, 19.916057586669922, 20.58577537536621, 30.902385711669922, 20.185232162475586, 30.914783477783203, 20.319461822509766, 20.35212516784668, 20.303726196289062, 20.347118377685547, 20.319700241088867, 30.459165573120117, 20.401477813720703, 20.02429962158203, 19.9739933013916, 20.13564109802246, 20.016193389892578, 20.112276077270508, 30.821561813354492, 20.133256912231445, 20.24555206298828, 20.425796508789062, 30.45344352722168, 20.07007598876953, 20.290374755859375, 20.41149139404297, 20.447969436645508, 20.01476287841797, 20.216941833496094, 20.138978958129883, 30.295610427856445, 30.670642852783203, 20.174741744995117, 20.290613174438477, 20.358800888061523, 19.998788833618164, 20.526885986328125, 20.195722579956055, 20.157575607299805, 19.947528839111328, 20.146846771240234, 19.972801208496094, 30.395030975341797, 20.40839195251465, 30.439138412475586, 20.192384719848633, 20.08795738220215, 20.358562469482422, 20.512819290161133, 20.146608352661133, 20.060300827026367, 20.275354385375977, 20.20549774169922, 20.579814910888672, 19.994020462036133, 20.346641540527344, 20.272254943847656, 20.071029663085938, 20.205259323120117, 20.52474021911621, 30.916452407836914, 30.8687686920166, 20.273923873901367, 20.59650421142578, 20.148754119873047, 20.08962631225586, 20.12801170349121, 20.33376693725586, 20.071983337402344, 19.962072372436523, 20.391225814819336, 20.081281661987305, 20.088911056518555, 20.276784896850586, 20.176410675048828, 20.267248153686523, 20.0197696685791, 20.35808563232422, 20.072460174560547, 30.49302101135254, 20.207643508911133, 20.211458206176758, 20.363330841064453, 20.1718807220459, 20.33710479736328, 30.997037887573242, 20.53380012512207, 30.750274658203125, 20.307302474975586, 20.15209197998047, 20.389556884765625, 20.055294036865234, 31.003475189208984, 20.48969268798828, 20.62058448791504, 30.84540367126465, 20.391464233398438, 20.15829086303711, 20.29895782470703, 20.43318748474121, 20.500659942626953, 20.03169059753418, 30.617713928222656, 20.355701446533203, 20.291805267333984, 19.92511749267578, 31.004905700683594, 19.778966903686523, 20.271778106689453, 30.390262603759766, 30.636072158813477, 20.560741424560547, 30.689239501953125, 20.26510238647461, 30.633211135864258, 20.528554916381836, 30.989646911621094, 19.864559173583984, 20.50018310546875, 20.1416015625, 20.342588424682617, 25.366544723510742, 30.597925186157227, 31.13102912902832, 30.96485137939453, 20.035505294799805, 30.69305419921875, 30.50851821899414, 20.503759384155273, 19.957780838012695, 30.80153465270996, 20.032644271850586, 20.14470100402832, 20.699739456176758, 20.02549171447754, 30.550479888916016, 31.05902671813965, 30.538082122802734, 20.360708236694336, 20.06983757019043, 30.47013282775879, 20.292043685913086, 20.013809204101562, 30.879497528076172, 20.200014114379883, 20.048141479492188, 19.987821578979492, 20.179271697998047, 20.441055297851562, 20.070314407348633, 20.07317543029785, 19.930124282836914, 20.01500129699707, 21.717071533203125, 20.01333236694336, 20.43318748474121, 20.038843154907227, 20.13230323791504, 20.28965950012207, 20.358800888061523, 20.102500915527344, 30.3800106048584, 20.140886306762695, 20.3249454498291, 19.8366641998291, 30.617952346801758, 19.92487907409668, 20.51401138305664, 20.341157913208008, 20.04075050354004, 20.262718200683594, 20.557165145874023, 20.273447036743164, 20.55501937866211, 20.365238189697266, 20.213842391967773, 20.132780075073242, 22.290468215942383, 20.743370056152344, 20.505189895629883, 20.194530487060547, 19.99688148498535, 20.087718963623047, 20.367145538330078, 20.061731338500977, 20.049095153808594, 19.922494888305664, 20.19214630126953, 20.21956443786621, 20.59459686279297, 20.290613174438477, 20.153284072875977, 20.15972137451172, 20.563840866088867, 20.33257484436035, 20.216941833496094, 20.130157470703125, 19.9735164642334, 20.332813262939453, 19.977092742919922, 20.17951011657715, 20.588159561157227, 20.2786922454834, 20.226001739501953, 19.849777221679688, 20.34139633178711, 20.39361000061035, 20.246505737304688, 20.288944244384766, 23.524761199951172, 20.176410675048828, 19.958019256591797, 20.2333927154541, 20.320892333984375, 20.298242568969727, 20.723342895507812, 20.175457000732422, 20.389556884765625, 20.238637924194336, 20.577430725097656, 37.627458572387695, 20.51377296447754, 20.282268524169922, 20.37191390991211, 20.361661911010742, 20.416975021362305, 20.056724548339844, 20.1261043548584, 20.329713821411133, 30.516386032104492, 20.207643508911133, 20.519018173217773, 30.48539161682129, 20.1108455657959, 19.972801208496094, 20.3244686126709, 20.392656326293945, 20.110607147216797, 30.95221519470215, 20.268678665161133, 20.17354965209961, 20.027637481689453, 30.809402465820312, 20.20263671875, 20.3855037689209, 19.875049591064453, 20.3249454498291, 22.790908813476562, 20.15233039855957, 19.858121871948242, 20.233154296875, 20.12467384338379, 20.220279693603516, 20.08509635925293, 19.74940299987793, 20.049095153808594, 20.160436630249023, 20.127058029174805, 20.623445510864258, 20.190000534057617, 30.65633773803711, 20.48492431640625, 19.836902618408203, 20.0350284576416, 20.235776901245117, 20.110607147216797, 30.704736709594727, 19.896745681762695, 20.26224136352539, 20.020723342895508, 19.910812377929688, 19.86861228942871, 19.924402236938477, 20.387649536132812, 20.08056640625, 20.140409469604492, 20.108699798583984, 20.144224166870117, 20.11585235595703, 20.1113224029541, 20.336389541625977, 20.07746696472168, 20.410537719726562, 20.12348175048828, 30.549287796020508, 20.267724990844727, 19.764184951782227, 20.65277099609375, 20.13230323791504, 20.285367965698242, 20.10202407836914, 19.8819637298584, 19.85645294189453, 20.1566219329834, 20.328760147094727, 20.177841186523438, 20.056962966918945, 20.331382751464844, 20.10488510131836, 20.46942710876465, 19.87004280090332, 20.47109603881836, 20.18451690673828, 20.254850387573242, 20.2639102935791, 20.092010498046875, 20.778656005859375, 19.88959312438965, 31.126022338867188, 20.175695419311523, 19.88840103149414, 19.888877868652344, 20.0045108795166, 20.20430564880371, 20.446062088012695, 20.058870315551758, 19.973278045654297, 20.10631561279297, 20.470380783081055, 20.143985748291016, 20.452260971069336, 20.230531692504883, 20.320653915405273, 20.1871395111084, 20.076513290405273, 20.046710968017578, 20.200252532958984, 19.982099533081055, 20.290613174438477, 20.006656646728516, 20.7669734954834, 19.88983154296875, 20.274639129638672, 20.186185836791992, 20.288944244384766, 20.02549171447754, 20.080089569091797, 20.398378372192383, 21.174192428588867, 20.051240921020508, 20.09868621826172, 20.550966262817383, 20.057201385498047, 20.45297622680664, 22.800683975219727, 20.546913146972656, 20.252704620361328, 20.318269729614258, 20.058155059814453, 20.191192626953125, 20.235300064086914, 19.933700561523438, 20.160436630249023, 20.03335952758789, 20.125865936279297, 31.198978424072266, 20.43294906616211, 20.17974853515625, 20.27440071105957, 20.116329193115234, 20.1718807220459, 20.197391510009766, 20.136594772338867, 20.545005798339844, 19.959449768066406, 20.018577575683594, 20.362377166748047, 20.60842514038086, 22.052764892578125, 20.206451416015625, 19.939184188842773, 20.270586013793945, 20.034313201904297, 20.16139030456543, 30.985593795776367, 20.345449447631836, 20.001888275146484, 20.082473754882812, 20.560503005981445, 30.55715560913086, 95.48759460449219, 20.036935806274414, 20.11418342590332, 20.325899124145508, 20.146846771240234, 20.22242546081543, 30.09772300720215, 30.546188354492188, 30.675888061523438, 19.984722137451172, 20.094871520996094, 30.681848526000977, 30.643939971923828, 20.278215408325195, 30.426979064941406, 30.324935913085938, 31.029701232910156, 20.0653076171875, 20.458221435546875, 23.621320724487305, 20.129680633544922, 20.121335983276367, 30.565977096557617, 30.51614761352539, 20.083904266357422, 20.1568603515625, 30.876636505126953, 20.172119140625, 30.71880340576172, 30.638694763183594, 30.351877212524414, 30.994892120361328, 20.334243774414062, 30.67469596862793, 20.102500915527344, 30.699491500854492, 20.02692222595215, 20.325899124145508, 20.248889923095703, 20.305633544921875, 20.351171493530273, 30.274152755737305, 30.91740608215332, 30.62891960144043, 19.9587345123291, 30.337810516357422, 20.16425132751465, 30.385732650756836, 30.24005889892578, 30.35426139831543, 19.93727684020996, 30.559539794921875, 40.89021682739258, 20.252227783203125, 30.67612648010254, 20.04861831665039, 30.561208724975586, 40.886878967285156, 47.312021255493164, 30.579566955566406, 30.187129974365234, 30.15756607055664, 30.658960342407227, 20.223140716552734, 19.998788833618164, 30.096054077148438, 30.713319778442383, 19.972562789916992, 30.531883239746094, 19.931316375732422, 30.902624130249023, 75.75035095214844, 40.71211814880371, 40.67683219909668, 19.97828483581543, 30.160903930664062, 30.292987823486328, 40.462493896484375, 40.76051712036133, 30.36665916442871, 30.405521392822266, 30.65180778503418, 41.10836982727051, 86.98320388793945, 40.63010215759277, 40.700435638427734, 40.72904586791992, 30.261993408203125, 40.84181785583496, 51.033735275268555, 30.317068099975586, 40.76075553894043, 30.6088924407959, 40.96531867980957, 41.2900447845459, 30.41243553161621, 30.552387237548828, 30.701637268066406, 30.747175216674805, 40.8177375793457, 40.639400482177734, 30.52067756652832, 20.1566219329834, 30.806541442871094, 20.197391510009766, 20.142793655395508, 31.393766403198242, 19.838809967041016, 41.875362396240234, 41.00465774536133, 20.15376091003418, 30.414819717407227, 20.431995391845703, 30.843019485473633, 33.00619125366211, 20.336389541625977, 20.08533477783203, 30.503034591674805, 30.833721160888672, 20.36261558532715, 30.560731887817383, 41.5346622467041, 20.597457885742188, 30.632972717285156, 30.40146827697754, 30.969858169555664, 41.184186935424805, 30.467748641967773, 31.696319580078125, 30.402660369873047, 20.319223403930664, 42.65260696411133, 31.74114227294922, 31.492948532104492, 30.893564224243164, 30.865907669067383, 31.13102912902832, 41.587114334106445, 21.29673957824707, 31.107664108276367, 20.165443420410156, 30.665159225463867, 30.55882453918457, 30.522584915161133, 19.87743377685547, 19.977331161499023, 30.90071678161621, 30.70068359375, 20.459413528442383, 19.898176193237305, 20.174026489257812, 20.00570297241211, 20.060062408447266, 30.743122100830078, 20.071029663085938, 30.2734375, 30.217885971069336, 20.032167434692383, 30.538558959960938, 30.440330505371094, 30.300378799438477, 20.317792892456055, 30.580520629882812, 20.298004150390625, 30.858755111694336, 30.501604080200195, 20.079374313354492, 30.6854248046875, 30.411958694458008, 30.757427215576172, 30.85947036743164, 20.327329635620117, 30.48419952392578, 20.29728889465332, 20.044565200805664, 20.066261291503906, 30.646324157714844, 20.020484924316406, 23.30303192138672, 20.116329193115234, 30.521631240844727, 30.509233474731445, 19.989728927612305, 30.52496910095215, 20.21050453186035, 19.950151443481445, 20.275354385375977, 30.51280975341797, 30.8988094329834, 30.89165687561035, 30.312061309814453, 30.417680740356445, 20.061254501342773, 30.666351318359375, 30.501604080200195, 19.918441772460938, 30.49445152282715, 20.307064056396484, 20.154714584350586, 30.336856842041016, 30.469894409179688, 20.280122756958008, 30.35736083984375, 20.23005485534668, 30.77983856201172, 30.486583709716797, 20.141124725341797, 30.417680740356445, 20.270824432373047, 20.36261558532715, 19.876956939697266, 30.533552169799805, 20.251035690307617, 30.620574951171875, 30.770540237426758, 30.976057052612305, 30.877113342285156, 30.400514602661133, 20.42555809020996, 20.238637924194336, 30.46870231628418, 30.681371688842773, 30.531644821166992, 20.23625373840332, 20.1416015625, 20.389318466186523, 20.32470703125, 20.352602005004883, 20.204782485961914, 20.04265785217285, 19.86098289489746, 30.510902404785156, 20.202159881591797, 30.599594116210938, 20.180940628051758, 20.26844024658203, 20.18880844116211, 20.13993263244629, 20.13087272644043, 20.175695419311523, 20.82538604736328, 20.070552825927734, 30.55596351623535, 20.254135131835938, 19.965171813964844, 19.86527442932129, 20.249128341674805, 31.068801879882812, 20.173072814941406, 30.324697494506836, 20.28799057006836, 19.982099533081055, 20.16139030456543, 20.184040069580078, 30.316829681396484, 20.07603645324707, 30.631065368652344, 20.164966583251953, 20.387649536132812, 19.98305320739746, 23.043394088745117, 20.406007766723633, 20.133256912231445, 20.284175872802734, 20.314693450927734, 20.235300064086914, 19.99831199645996, 20.2176570892334, 20.230770111083984, 20.167827606201172, 20.13373374938965, 20.189523696899414, 20.363807678222656, 20.33853530883789, 20.093679428100586, 30.325889587402344, 20.279407501220703, 19.943714141845703, 20.346879959106445, 19.687414169311523, 20.28942108154297, 20.13683319091797, 20.189285278320312, 20.610809326171875, 19.853591918945312, 19.82736587524414, 19.793272018432617, 30.204057693481445, 20.02263069152832, 20.16925811767578, 20.016908645629883, 30.20310401916504, 20.147085189819336, 20.12157440185547, 20.258426666259766, 19.967317581176758, 20.027875900268555, 19.866466522216797, 20.282268524169922, 19.99354362487793, 19.961833953857422, 20.249605178833008, 30.161380767822266, 31.13698959350586, 19.95229721069336, 19.70529556274414, 19.989013671875, 30.594348907470703, 30.252695083618164, 20.273208618164062, 20.067691802978516, 20.219802856445312, 20.056724548339844, 30.887842178344727, 20.1570987701416, 30.242443084716797, 20.025253295898438, 19.8211669921875, 20.21026611328125, 32.62948989868164, 30.765295028686523, 19.742488861083984, 19.805431365966797, 30.307292938232422, 19.835233688354492, 20.01214027404785, 20.029067993164062, 20.07889747619629, 19.97661590576172, 30.610322952270508, 30.077219009399414, 19.951343536376953, 30.5173397064209, 19.70362663269043, 19.99378204345703, 19.875526428222656, 19.94800567626953, 19.425630569458008, 20.12467384338379, 19.678592681884766, 19.97542381286621, 19.67906951904297, 19.888877868652344, 19.663572311401367, 20.171165466308594, 20.162343978881836, 19.76323127746582, 20.053625106811523, 20.115375518798828, 19.99497413635254, 19.750356674194336, 20.01047134399414, 19.834518432617188, 20.3399658203125, 19.829988479614258, 19.88840103149414, 19.831180572509766, 19.723892211914062, 19.939184188842773, 20.12157440185547, 19.906282424926758, 19.880294799804688, 19.537925720214844, 19.794464111328125, 19.946575164794922, 30.128955841064453, 20.10631561279297, 20.345211029052734, 20.382165908813477, 20.24531364440918, 19.79231834411621, 19.80876922607422, 20.02239227294922, 20.43461799621582, 19.943952560424805, 19.754886627197266, 20.058631896972656, 19.73724365234375, 30.4257869720459, 19.896268844604492, 19.860029220581055, 19.775390625, 19.890785217285156, 20.216941833496094, 22.30381965637207, 20.354509353637695, 20.340919494628906, 19.945621490478516, 20.219087600708008, 19.474029541015625, 19.823074340820312, 19.94013786315918, 30.14063835144043, 20.25461196899414, 19.869089126586914, 19.984722137451172, 19.81210708618164, 30.623674392700195, 19.948244094848633, 20.178556442260742, 19.88816261291504, 20.082473754882812, 19.812583923339844, 19.745349884033203, 19.98138427734375, 19.78325843811035, 20.097970962524414, 20.1568603515625, 19.863605499267578, 19.84882354736328, 20.21503448486328, 19.94180679321289, 20.006179809570312, 30.505657196044922, 19.980192184448242, 19.854068756103516, 30.249595642089844, 19.716262817382812, 20.072221755981445, 21.331071853637695, 19.84858512878418, 20.235776901245117, 19.994258880615234, 19.56319808959961, 19.90485191345215, 19.895076751708984, 19.75393295288086, 19.93846893310547, 19.81043815612793, 20.186662673950195, 20.08843421936035, 19.885778427124023, 30.475616455078125, 30.251264572143555, 20.19047737121582, 19.963502883911133, 19.931554794311523, 24.393320083618164, 20.10512351989746, 19.989490509033203, 30.231952667236328, 20.081281661987305, 55.332183837890625, 20.087718963623047, 19.827604293823242, 19.942283630371094, 20.15852928161621, 19.840717315673828, 19.902467727661133, 30.29632568359375, 20.032882690429688, 19.850730895996094, 19.835710525512695, 20.20740509033203, 20.05147933959961, 20.058631896972656, 20.2481746673584, 20.1265811920166, 19.97232437133789, 20.02549171447754, 19.73891258239746, 20.006656646728516, 19.90532875061035, 20.44510841369629, 20.26844024658203, 20.035982131958008, 19.783496856689453, 20.14636993408203, 30.336380004882812, 20.010948181152344, 20.38288116455078, 20.125389099121094, 19.921302795410156, 19.90962028503418, 20.38407325744629, 19.81496810913086, 19.90032196044922, 20.13421058654785, 20.062923431396484, 20.00904083251953, 20.035982131958008, 20.42865753173828, 20.124435424804688, 30.980587005615234, 30.5023193359375, 20.17688751220703, 20.50948143005371, 20.595788955688477, 30.701637268066406, 20.355224609375, 19.895076751708984, 20.186901092529297, 19.939422607421875, 20.627260208129883, 20.099163055419922, 20.479917526245117, 20.009279251098633, 19.928455352783203, 20.496129989624023, 20.05290985107422, 20.381927490234375, 20.131587982177734, 19.887685775756836, 20.448923110961914, 19.739866256713867, 20.070314407348633, 20.081758499145508, 20.099401473999023, 20.302772521972656, 20.45464515686035, 20.220518112182617, 20.227909088134766, 19.93274688720703, 20.082950592041016, 20.369291305541992, 20.253658294677734, 19.913911819458008, 19.995450973510742, 19.95682716369629, 20.024538040161133, 30.73596954345703, 19.948959350585938, 19.788265228271484, 20.09892463684082, 19.97685432434082, 20.257949829101562, 20.087242126464844, 20.032405853271484, 20.35808563232422, 20.068645477294922, 20.022869110107422, 20.247220993041992, 30.64703941345215, 19.8976993560791, 20.412445068359375, 33.83016586303711, 20.175695419311523, 19.990205764770508, 20.101308822631836, 20.328283309936523, 19.93107795715332, 33.70070457458496, 20.176410675048828, 20.163774490356445, 20.10631561279297, 20.308971405029297, 30.480384826660156, 20.349979400634766, 20.42698860168457, 19.72341537475586, 20.065784454345703, 19.91868019104004, 19.955158233642578, 19.954681396484375, 30.56049346923828, 20.366430282592773, 19.99211311340332, 20.2178955078125, 19.894123077392578, 19.902467727661133, 20.015478134155273, 19.950389862060547, 20.125865936279297, 20.00713348388672, 30.335187911987305, 33.820390701293945, 20.26844024658203, 30.424833297729492, 19.82879638671875, 19.885540008544922, 20.21026611328125, 19.93107795715332, 21.794557571411133, 19.77682113647461, 20.22719383239746, 19.942045211791992, 19.90962028503418, 30.646324157714844, 20.04241943359375, 20.250797271728516, 20.52450180053711, 30.66396713256836, 19.929885864257812, 20.09749412536621, 19.916772842407227, 30.38311004638672, 20.02096176147461, 20.073890686035156, 21.595239639282227, 20.700693130493164, 19.843339920043945, 20.39027214050293, 20.482301712036133, 20.914793014526367, 19.919395446777344, 30.422449111938477, 20.602941513061523, 20.098209381103516, 20.420074462890625, 20.044803619384766, 21.279335021972656, 20.421981811523438, 20.235538482666016, 20.23911476135254, 20.108938217163086, 20.18451690673828, 20.212888717651367, 20.084142684936523, 20.8892822265625, 30.592679977416992, 19.860267639160156, 19.844532012939453, 20.015954971313477, 20.928382873535156, 21.137475967407227, 20.149946212768555, 20.11585235595703, 25.252342224121094, 20.62392234802246, 20.52140235900879, 19.762516021728516, 30.552148818969727, 19.99211311340332, 20.389080047607422, 20.113468170166016, 20.252227783203125, 19.756078720092773, 20.400524139404297, 20.242691040039062, 20.45273780822754, 20.099878311157227, 20.36428451538086, 20.134449005126953, 20.65753936767578, 19.89436149597168, 20.578384399414062, 20.12944221496582, 20.49851417541504, 20.32327651977539, 19.92344856262207, 20.412445068359375, 19.766807556152344, 20.206451416015625, 30.33590316772461, 19.59848403930664, 20.514249801635742, 19.917964935302734, 20.071029663085938, 20.63727378845215, 20.938634872436523, 30.6398868560791, 20.27106285095215, 20.08199691772461, 22.387981414794922, 20.743370056152344, 20.015954971313477, 20.511388778686523, 19.94919776916504, 30.6851863861084, 20.28799057006836, 30.43532371520996, 19.893407821655273, 19.843578338623047, 21.20065689086914, 20.27750015258789, 30.475854873657227, 20.519733428955078, 20.11251449584961, 20.44534683227539, 21.86274528503418, 20.020008087158203, 19.714832305908203, 20.075559616088867, 20.186185836791992, 19.862651824951172, 19.801616668701172, 19.956111907958984, 19.81663703918457, 20.455598831176758, 30.53736686706543, 19.84715461730957, 19.875049591064453, 19.841670989990234, 20.073890686035156, 20.076990127563477, 20.500659942626953, 20.060300827026367, 19.908428192138672, 19.942283630371094, 20.218849182128906, 20.012855529785156, 20.126819610595703, 19.83785629272461, 20.221948623657227, 19.783735275268555, 20.328283309936523, 19.733667373657227, 30.408143997192383, 20.02096176147461, 20.400285720825195, 19.97065544128418, 19.876718521118164, 20.138025283813477, 20.261764526367188, 19.969463348388672, 20.084619522094727, 19.897937774658203, 19.83952522277832, 20.0502872467041, 19.896745681762695, 19.945859909057617, 20.12324333190918, 20.125389099121094, 20.412683486938477, 19.81377601623535, 20.073413848876953, 19.804716110229492, 20.076513290405273, 20.398616790771484, 20.21026611328125, 20.205020904541016, 20.40696144104004, 20.104169845581055, 20.348548889160156, 19.792556762695312, 20.33233642578125, 20.059823989868164, 23.429393768310547, 20.395517349243164, 20.12467384338379, 20.08342742919922, 20.194530487060547]
loss_01 = [78.18031311035156, 31.015396118164062, 31.48651123046875, 30.586957931518555, 31.134843826293945, 30.592679977416992, 30.352115631103516, 30.930042266845703, 30.577659606933594, 20.230770111083984, 20.08223533630371, 30.718564987182617, 20.4315185546875, 21.689414978027344, 30.796289443969727, 20.009994506835938, 20.237445831298828, 30.51900863647461, 20.13707160949707, 19.83022689819336, 30.71737289428711, 20.37358283996582, 30.567646026611328, 19.633769989013672, 20.084142684936523, 20.02739906311035, 20.160913467407227, 19.855022430419922, 20.10822296142578, 21.936416625976562, 20.704984664916992, 21.454334259033203, 20.063400268554688, 20.751476287841797, 19.89269256591797, 20.123004913330078, 20.294666290283203, 20.575284957885742, 20.465612411499023, 20.524263381958008, 20.386695861816406, 20.955324172973633, 20.04265785217285, 20.992279052734375, 20.900487899780273, 20.92456817626953, 24.834156036376953, 20.775556564331055, 20.05910873413086, 19.903182983398438, 19.774913787841797, 19.901275634765625, 19.97089385986328, 19.83332633972168, 19.715547561645508, 19.99354362487793, 20.030736923217773, 20.014524459838867, 19.676685333251953, 19.94037628173828, 19.815921783447266, 20.321369171142578, 19.688844680786133, 19.940614700317383, 19.748449325561523, 19.64735984802246, 19.575119018554688, 20.452260971069336, 19.82402801513672, 19.826412200927734, 19.865989685058594, 20.277976989746094, 20.49732208251953, 20.38717269897461, 20.634174346923828, 20.0192928314209, 20.040273666381836, 20.4012393951416, 19.855976104736328, 19.850492477416992, 21.249771118164062, 20.34616470336914, 20.296335220336914, 19.892215728759766, 19.74201202392578, 20.351648330688477, 20.127534866333008, 20.322084426879883, 19.851207733154297, 19.984960556030273, 19.846677780151367, 19.791841506958008, 19.669294357299805, 20.099401473999023, 20.7061767578125, 19.95253562927246, 19.748926162719727, 19.952058792114258, 19.913911819458008, 19.537925720214844, 19.882678985595703, 19.690275192260742, 19.695281982421875, 20.194292068481445, 20.229339599609375, 19.797086715698242, 19.681215286254883, 20.477771759033203, 19.87433433532715, 19.881248474121094, 31.508207321166992, 19.986391067504883, 19.777297973632812, 19.99354362487793, 19.730091094970703, 19.576549530029297, 20.000934600830078, 20.240068435668945, 19.710779190063477, 19.534587860107422, 24.968385696411133, 19.786596298217773, 20.35045623779297, 19.455909729003906, 20.103931427001953, 19.913673400878906, 19.97685432434082, 19.829750061035156, 19.69432830810547, 19.8671817779541, 20.08342742919922, 19.658565521240234, 19.877910614013672, 20.30634880065918, 22.593259811401367, 20.349740982055664, 20.100831985473633, 19.837617874145508, 21.097898483276367, 20.485639572143555, 20.084142684936523, 19.85025405883789, 23.338794708251953, 19.665241241455078, 20.026206970214844, 19.74797248840332, 19.81377601623535, 19.989967346191406, 19.77396011352539, 20.087242126464844, 19.73271369934082, 20.171165466308594, 19.770145416259766, 20.16139030456543, 19.997596740722656, 19.642353057861328, 19.9587345123291, 20.201444625854492, 20.015478134155273, 19.790172576904297, 19.695043563842773, 19.685983657836914, 20.359039306640625, 19.661664962768555, 19.72794532775879, 19.50383186340332, 20.534038543701172, 19.913673400878906, 19.608259201049805, 19.821643829345703, 19.826650619506836, 20.500898361206055, 19.739389419555664, 22.04155921936035, 23.627042770385742, 20.327091217041016, 20.807981491088867, 19.99664306640625, 20.093441009521484, 19.87910270690918, 19.911527633666992, 20.303964614868164, 19.85335350036621, 19.76633071899414, 19.878625869750977, 19.90032196044922, 19.970178604125977, 19.950389862060547, 19.84405517578125, 19.6077823638916, 22.48072624206543, 20.19643783569336, 19.907712936401367, 19.885778427124023, 19.860506057739258, 19.847393035888672, 20.05600929260254, 19.93536949157715, 19.82712745666504, 19.774913787841797, 19.936323165893555, 19.93250846862793, 19.934892654418945, 19.77252960205078, 19.83046531677246, 19.78445053100586, 19.704103469848633, 20.096540451049805, 19.870996475219727, 19.669294357299805, 19.97232437133789, 19.9129581451416, 19.75393295288086, 20.198583602905273, 20.107030868530273, 19.829511642456055, 19.90032196044922, 19.54364776611328, 19.81210708618164, 19.753694534301758, 19.826173782348633, 19.893169403076172, 19.887685775756836, 19.7601318359375, 19.750595092773438, 20.128250122070312, 20.029544830322266, 19.726276397705078, 20.621061325073242, 19.873380661010742, 19.77252960205078, 19.77705955505371, 19.72508430480957, 20.172834396362305, 19.788026809692383, 19.629716873168945, 19.81496810913086, 19.997119903564453, 19.917726516723633, 19.451618194580078, 19.79351043701172, 20.623445510864258, 20.027637481689453, 20.337581634521484, 19.929170608520508, 20.015716552734375, 21.30126953125, 19.93393898010254, 19.793987274169922, 20.0955867767334, 20.262718200683594, 20.10035514831543, 20.059585571289062, 19.858360290527344, 20.31421661376953, 22.230148315429688, 20.488262176513672, 20.967960357666016, 19.913673400878906, 19.90532875061035, 20.563602447509766, 20.76554298400879, 20.003080368041992, 19.730567932128906, 19.96779441833496, 20.570993423461914, 19.90532875061035, 19.673824310302734, 20.119190216064453, 21.33011817932129, 19.936084747314453, 20.725250244140625, 20.145893096923828, 20.406723022460938, 19.907712936401367, 20.336627960205078, 20.328760147094727, 21.670818328857422, 20.646095275878906, 20.05457878112793, 19.733905792236328, 19.489765167236328, 20.044326782226562, 19.873857498168945, 19.550800323486328, 19.484758377075195, 20.345687866210938, 19.168853759765625, 20.185470581054688, 20.732879638671875, 20.59149742126465, 20.860910415649414, 20.037412643432617, 20.375728607177734, 20.084619522094727, 19.878864288330078, 20.338058471679688, 19.89269256591797, 20.28965950012207, 19.873619079589844, 20.609617233276367, 20.36261558532715, 20.415782928466797, 19.64879035949707, 19.75393295288086, 20.153284072875977, 19.979000091552734, 20.07317543029785, 20.699739456176758, 20.054340362548828, 19.724369049072266, 19.959211349487305, 19.719839096069336, 19.899606704711914, 20.680904388427734, 20.447731018066406, 20.338773727416992, 20.229816436767578, 20.15542984008789, 19.909143447875977, 20.10631561279297, 19.952058792114258, 19.791841506958008, 19.596099853515625, 20.08199691772461, 20.309925079345703, 20.490407943725586, 20.120859146118164, 20.691633224487305, 19.87314224243164, 19.977092742919922, 20.395994186401367, 24.97577667236328, 20.041465759277344, 20.266056060791016, 20.426034927368164, 20.80535888671875, 19.766807556152344, 19.834518432617188, 20.0350284576416, 20.548582077026367, 20.278453826904297, 20.444631576538086, 19.78278160095215, 20.228147506713867, 20.41006088256836, 20.49565315246582, 20.95341682434082, 19.93846893310547, 19.85645294189453, 20.52593231201172, 20.57027816772461, 20.499706268310547, 21.010398864746094, 20.38407325744629, 20.328998565673828, 20.516157150268555, 20.330429077148438, 20.299196243286133, 20.54882049560547, 20.234107971191406, 20.662784576416016, 20.647287368774414, 20.404577255249023, 20.703554153442383, 19.840240478515625, 20.31993865966797, 20.428180694580078, 19.864797592163086, 19.875049591064453, 20.17998695373535, 20.713090896606445, 20.2023983001709, 20.008325576782227, 20.4164981842041, 20.383596420288086, 20.2634334564209, 20.058393478393555, 20.60103416442871, 20.329952239990234, 20.37978172302246, 20.196199417114258, 20.277976989746094, 19.613265991210938, 19.9429988861084, 20.025968551635742, 20.143985748291016, 20.937681198120117, 24.837255477905273, 20.953655242919922, 20.357131958007812, 20.343780517578125, 20.727157592773438, 20.44677734375, 20.023584365844727, 20.23935317993164, 20.620346069335938, 20.24245262145996, 20.85137367248535, 20.29705047607422, 20.333051681518555, 20.463228225708008, 20.302772521972656, 20.376205444335938, 20.406484603881836, 20.418643951416016, 20.73502540588379, 20.125865936279297, 20.245075225830078, 20.426034927368164, 20.32780647277832, 20.989179611206055, 20.155668258666992, 20.148038864135742, 20.33233642578125, 20.096302032470703, 20.510435104370117, 20.389556884765625, 20.35665512084961, 20.035743713378906, 19.95396614074707, 20.396947860717773, 20.444869995117188, 30.10392189025879, 19.937515258789062, 30.686616897583008, 30.557870864868164, 30.3802490234375, 30.615806579589844, 20.084619522094727, 30.35259246826172, 30.3497314453125, 30.47490119934082, 30.24768829345703, 19.95229721069336, 19.954204559326172, 19.748210906982422, 30.19857406616211, 30.894756317138672, 30.30705451965332, 20.156383514404297, 30.609130859375, 19.945144653320312, 30.168533325195312, 20.012617111206055, 19.63067054748535, 30.37261962890625, 30.43651580810547, 30.818700790405273, 20.113468170166016, 30.086278915405273, 30.534029006958008, 19.614696502685547, 19.85931396484375, 20.035982131958008, 33.2643985748291, 30.65776824951172, 30.066967010498047, 30.475378036499023, 30.96604347229004, 30.457735061645508, 30.41386604309082, 30.219316482543945, 30.26604652404785, 19.8209285736084, 30.066251754760742, 19.80423927307129, 30.413150787353516, 19.90485191345215, 19.870758056640625, 19.96445655822754, 30.487537384033203, 20.0498104095459, 30.54070472717285, 19.88840103149414, 30.606985092163086, 30.24888038635254, 20.200729370117188, 30.4718017578125, 30.18927574157715, 20.269393920898438, 30.20763397216797, 19.823312759399414, 30.51161766052246, 30.489444732666016, 19.757986068725586, 20.36285400390625, 20.203113555908203, 20.178794860839844, 30.359506607055664, 20.255327224731445, 20.346641540527344, 30.02142906188965, 20.213603973388672, 19.96755599975586, 30.254125595092773, 20.027637481689453, 20.036935806274414, 20.064115524291992, 19.840240478515625, 20.107507705688477, 20.25628089904785, 19.96159553527832, 19.610881805419922, 20.2789306640625, 30.39073944091797, 20.144224166870117, 19.780635833740234, 30.21097183227539, 19.7756290435791, 20.136117935180664, 20.264863967895508, 19.748687744140625, 20.08509635925293, 30.129671096801758, 19.726037979125977, 19.962787628173828, 19.84572410583496, 19.86861228942871, 30.707120895385742, 21.22950553894043, 20.49851417541504, 30.79390525817871, 19.929170608520508, 19.98758316040039, 20.126819610595703, 20.187854766845703, 19.971847534179688, 30.42888641357422, 19.690513610839844, 30.5938720703125, 20.16735076904297, 20.04528045654297, 30.498027801513672, 30.267000198364258, 30.58934211730957, 20.551681518554688, 20.073413848876953, 19.949913024902344, 19.81353759765625, 19.870758056640625, 30.329465866088867, 19.928932189941406, 20.303010940551758, 20.084857940673828, 20.142316818237305, 20.21479606628418, 20.0042724609375, 19.961118698120117, 19.89293098449707, 30.367136001586914, 20.08652687072754, 30.151844024658203, 20.435810089111328, 19.919395446777344, 19.939661026000977, 20.406007766723633, 20.069360733032227, 20.079612731933594, 19.950389862060547, 19.882917404174805, 20.140409469604492, 20.17831802368164, 20.246267318725586, 19.78302001953125, 20.01166343688965, 20.543336868286133, 20.251989364624023, 19.913196563720703, 20.111560821533203, 20.28203010559082, 20.053863525390625, 19.772768020629883, 19.8514461517334, 20.146846771240234, 30.779123306274414, 20.13397216796875, 20.044326782226562, 19.672870635986328, 19.710063934326172, 19.957780838012695, 20.3399658203125, 20.363569259643555, 19.90056037902832, 19.85454559326172, 19.984006881713867, 19.89889144897461, 30.530214309692383, 19.913196563720703, 19.733190536499023, 20.035505294799805, 19.93107795715332, 20.232677459716797, 30.69281578063965, 19.947052001953125, 20.10822296142578, 20.349502563476562, 20.03026008605957, 19.92964744567871, 20.214080810546875, 30.402421951293945, 20.45726776123047, 19.942522048950195, 20.406007766723633, 20.353078842163086, 20.046234130859375, 20.302534103393555, 19.919395446777344, 20.38121223449707, 30.65800666809082, 20.5230712890625, 20.14017105102539, 30.620336532592773, 20.296335220336914, 19.988059997558594, 20.030498504638672, 20.02549171447754, 20.020246505737305, 30.389070510864258, 20.075082778930664, 19.884347915649414, 20.406723022460938, 19.944429397583008, 20.162582397460938, 119.99678611755371, 30.399322509765625, 30.38644790649414, 20.240068435668945, 31.077146530151367, 19.809484481811523, 30.185937881469727, 30.353307723999023, 19.76323127746582, 29.944658279418945, 19.876956939697266, 33.05459022521973, 20.3857421875, 19.875526428222656, 20.177364349365234, 30.531883239746094, 24.526357650756836, 20.28965950012207, 29.9835205078125, 20.133256912231445, 19.8671817779541, 20.164966583251953, 35.34436225891113, 20.133256912231445, 19.934654235839844, 19.90795135498047, 19.99974250793457, 20.174026489257812, 30.35426139831543, 30.544757843017578, 19.866943359375, 30.288219451904297, 20.122289657592773, 30.258655548095703, 20.34163475036621, 20.448684692382812, 30.40289878845215, 20.35808563232422, 19.995689392089844, 30.32088279724121, 30.18927574157715, 20.018577575683594, 30.425310134887695, 30.754804611206055, 20.209789276123047, 30.122756958007812, 30.339479446411133, 20.33257484436035, 20.177602767944336, 20.35236358642578, 20.155668258666992, 19.968748092651367, 20.850419998168945, 19.73891258239746, 20.145893096923828, 19.777297973632812, 31.252384185791016, 30.27057647705078, 30.353546142578125, 19.896268844604492, 19.96302604675293, 20.344018936157227, 30.486583709716797, 30.381202697753906, 20.128488540649414, 20.19500732421875, 20.168542861938477, 20.2178955078125, 30.40623664855957, 19.994497299194336, 20.13254165649414, 19.986867904663086, 30.5478572845459, 20.279407501220703, 31.042098999023438, 30.247211456298828, 30.457496643066406, 20.0960636138916, 20.06220817565918, 30.248165130615234, 20.049571990966797, 30.614852905273438, 19.99187469482422, 30.724048614501953, 30.876636505126953, 19.750118255615234, 20.174741744995117, 20.426511764526367, 20.066261291503906, 20.14470100402832, 30.234336853027344, 20.008325576782227, 30.587196350097656, 20.201444625854492, 30.376434326171875, 19.984960556030273, 30.46870231628418, 20.322799682617188, 20.107507705688477, 19.856929779052734, 20.196199417114258, 20.06840705871582, 20.38097381591797, 20.22576332092285, 20.2333927154541, 20.146608352661133, 20.21503448486328, 19.998550415039062, 20.0040340423584, 19.892215728759766, 30.80916404724121, 30.672788619995117, 20.3399658203125, 20.12920379638672, 30.51137924194336, 20.13564109802246, 30.27939796447754, 20.35045623779297, 30.844688415527344, 20.274877548217773, 20.061016082763672, 20.247697830200195, 30.57122230529785, 30.50374984741211, 30.49612045288086, 19.81329917907715, 20.160913467407227, 20.029783248901367, 20.253896713256836, 19.88673210144043, 20.13254165649414, 20.720243453979492, 20.040273666381836, 19.89269256591797, 19.95992660522461, 30.369281768798828, 20.060300827026367, 20.531892776489258, 20.199060440063477, 20.220279693603516, 20.79629898071289, 20.501136779785156, 30.82275390625, 31.067848205566406, 20.539522171020508, 20.1265811920166, 20.257949829101562, 20.203113555908203, 20.325422286987305, 30.477285385131836, 30.532121658325195, 20.102262496948242, 20.40243148803711, 30.86566925048828, 20.024776458740234, 20.159482955932617, 30.656099319458008, 20.233154296875, 20.069122314453125, 30.69138526916504, 20.05457878112793, 20.223617553710938, 20.279407501220703, 19.96159553527832, 20.01166343688965, 30.786752700805664, 20.371675491333008, 20.3855037689209, 20.418643951416016, 19.93727684020996, 20.459651947021484, 20.463228225708008, 20.42531967163086, 30.7309627532959, 20.270347595214844, 20.246267318725586, 19.785642623901367, 20.29871940612793, 20.192384719848633, 20.36762237548828, 20.355701446533203, 19.95563507080078, 20.190954208374023, 19.927024841308594, 20.166635513305664, 19.934892654418945, 20.208358764648438, 20.355224609375, 20.269155502319336, 20.412206649780273, 20.43771743774414, 19.858360290527344, 20.093202590942383, 20.178794860839844, 20.188331604003906, 19.92058753967285, 19.974470138549805, 20.339250564575195, 20.264148712158203, 30.391693115234375, 20.285844802856445, 20.07317543029785, 20.145654678344727, 19.977331161499023, 20.31421661376953, 20.232677459716797, 19.978046417236328, 20.2486515045166, 20.050048828125, 19.70386505126953, 30.553579330444336, 20.035743713378906, 20.585298538208008, 20.22528648376465, 20.015239715576172, 20.238876342773438, 20.315885543823242, 19.962310791015625, 19.896268844604492, 20.299911499023438, 20.382165908813477, 20.57027816772461, 20.205259323120117, 20.262956619262695, 23.18120002746582, 20.287513732910156, 20.123958587646484, 20.165681838989258, 30.681133270263672, 30.319929122924805, 20.226478576660156, 20.082473754882812, 19.99640464782715, 20.03002166748047, 20.327091217041016, 19.930124282836914, 19.800424575805664, 19.80876922607422, 20.24531364440918, 19.824981689453125, 19.81639862060547, 23.134231567382812, 20.25628089904785, 19.846677780151367, 19.88363265991211, 20.22075653076172, 19.672155380249023, 20.194530487060547, 20.061969757080078, 20.36762237548828, 20.195960998535156, 19.996166229248047, 20.423173904418945, 30.391693115234375, 20.355939865112305, 30.504941940307617, 20.30038833618164, 20.073652267456055, 22.849082946777344, 20.12181282043457, 30.920028686523438, 20.30658721923828, 20.634889602661133, 30.579090118408203, 20.476818084716797, 20.190715789794922, 20.1416015625, 20.6451416015625, 20.65753936767578, 20.17378807067871, 30.72524070739746, 20.25437355041504, 20.38860321044922, 20.058393478393555, 30.794143676757812, 20.053625106811523, 20.359277725219727, 20.827293395996094, 30.712127685546875, 20.57194709777832, 30.562162399291992, 20.110130310058594, 30.941009521484375, 20.600557327270508, 30.875205993652344, 20.22385597229004, 20.66779136657715, 20.394563674926758, 20.307302474975586, 20.162582397460938, 20.604848861694336, 30.907630920410156, 31.262874603271484, 19.954919815063477, 30.821800231933594, 30.698299407958984, 20.488739013671875, 20.182132720947266, 30.740737915039062, 20.182132720947266, 20.23935317993164, 20.55954933166504, 20.442724227905273, 30.839920043945312, 30.87306022644043, 20.790815353393555, 20.29252052307129, 20.377159118652344, 30.350923538208008, 30.501604080200195, 20.170927047729492, 30.785799026489258, 20.237445831298828, 20.238876342773438, 20.099163055419922, 20.402193069458008, 20.434141159057617, 20.200729370117188, 20.150423049926758, 20.02739906311035, 20.194530487060547, 19.861936569213867, 20.105838775634766, 30.16519546508789, 20.168781280517578, 20.177364349365234, 20.314931869506836, 30.803680419921875, 20.330429077148438, 30.677318572998047, 20.13254165649414, 30.33900260925293, 20.305871963500977, 30.74026107788086, 20.066261291503906, 30.669689178466797, 20.10822296142578, 20.193815231323242, 20.41029930114746, 30.38501739501953, 30.358314514160156, 30.391216278076172, 20.658254623413086, 20.210981369018555, 20.14899253845215, 30.55739402770996, 30.696630477905273, 20.472049713134766, 20.382165908813477, 20.267724990844727, 20.077943801879883, 20.194530487060547, 20.24245262145996, 20.370960235595703, 20.07317543029785, 20.322561264038086, 20.256519317626953, 30.921220779418945, 20.285606384277344, 20.318269729614258, 20.176172256469727, 30.249834060668945, 30.48849105834961, 20.313501358032227, 20.31731605529785, 20.12181282043457, 20.28369903564453, 20.35808563232422, 20.330429077148438, 30.38930892944336, 20.251750946044922, 20.44057846069336, 19.990921020507812, 20.325422286987305, 30.326366424560547, 20.245790481567383, 20.270109176635742, 20.498037338256836, 20.200490951538086, 20.193099975585938, 20.203113555908203, 20.327329635620117, 20.583391189575195, 30.471324920654297, 20.435810089111328, 30.428171157836914, 20.274877548217773, 30.80272674560547, 34.8513126373291, 30.696630477905273, 20.227670669555664, 20.132780075073242, 30.699729919433594, 20.563840866088867, 20.183324813842773, 20.350217819213867, 20.18427848815918, 31.00872039794922, 20.153284072875977, 30.519962310791016, 30.667781829833984, 20.18880844116211, 20.30014991760254, 20.287752151489258, 20.28822898864746, 20.19476890563965, 30.730485916137695, 20.801782608032227, 20.253896713256836, 20.16425132751465, 30.719280242919922, 20.216941833496094, 30.761003494262695, 20.07007598876953, 20.10798454284668, 20.010948181152344, 89.07175064086914, 19.860506057739258, 30.33924102783203, 19.914627075195312, 30.3342342376709, 19.93703842163086, 19.984960556030273, 30.261993408203125, 30.256032943725586, 19.974470138549805, 30.37858009338379, 20.218372344970703, 30.974149703979492, 30.395984649658203, 20.042896270751953, 21.494150161743164, 30.530452728271484, 20.131349563598633, 30.915260314941406, 19.949674606323242, 74.22161102294922, 19.984722137451172, 19.985675811767578, 19.963741302490234, 19.937992095947266, 30.58171272277832, 20.1871395111084, 20.104646682739258, 30.208349227905273, 30.355453491210938, 30.204296112060547, 30.524730682373047, 30.248641967773438, 20.07603645324707, 30.530452728271484, 33.24699401855469, 40.99082946777344, 30.078887939453125, 19.98758316040039, 40.66157341003418, 30.070066452026367, 30.733823776245117, 30.18808364868164, 20.08819580078125, 29.994487762451172, 30.104637145996094, 40.79103469848633, 30.252933502197266, 30.382871627807617, 30.43365478515625, 30.054092407226562, 41.249990463256836, 19.98281478881836, 30.513286590576172, 30.349254608154297, 30.436038970947266, 40.95339775085449, 30.043601989746094, 40.624141693115234, 19.869327545166016, 51.108598709106445, 30.408859252929688, 20.172119140625, 20.006418228149414, 30.03382682800293, 20.2178955078125, 41.0614013671875, 30.071020126342773, 19.992589950561523, 30.19094467163086, 30.3802490234375, 30.504941940307617, 30.665159225463867, 30.196428298950195, 30.387401580810547, 20.055770874023438, 20.1265811920166, 30.164003372192383, 20.405054092407227, 20.170211791992188, 20.29585838317871, 20.275115966796875, 30.76934814453125, 20.013093948364258, 30.27796745300293, 20.1418399810791, 20.173072814941406, 30.1816463470459, 30.11298179626465, 30.47490119934082, 31.058311462402344, 30.65800666809082, 30.253171920776367, 30.629396438598633, 20.242691040039062, 30.321359634399414, 30.559778213500977, 30.55095672607422, 30.556917190551758, 30.410051345825195, 19.87314224243164, 30.42459487915039, 30.419588088989258, 20.2481746673584, 30.24435043334961, 19.948244094848633, 30.467510223388672, 41.100263595581055, 30.19118309020996, 20.003080368041992, 30.17282485961914, 20.307064056396484, 20.016193389892578, 30.305147171020508, 20.168781280517578, 30.545473098754883, 30.3499698638916, 20.03788948059082, 30.229568481445312, 30.607938766479492, 20.13230323791504, 20.10488510131836, 20.10059356689453, 30.128002166748047, 30.13777732849121, 20.14636993408203, 41.36157035827637, 30.376195907592773, 30.035972595214844, 20.020484924316406, 30.19857406616211, 31.01968765258789, 30.533313751220703, 20.133495330810547, 20.041227340698242, 20.068883895874023, 20.090103149414062, 19.993066787719727, 30.102252960205078, 30.421018600463867, 30.264854431152344, 20.091533660888672, 30.04169464111328, 30.789852142333984, 30.305147171020508, 20.162582397460938, 30.551433563232422, 30.271291732788086, 30.902385711669922, 30.097484588623047, 20.25771141052246, 20.06053924560547, 20.079851150512695, 20.21169662475586, 30.5941104888916, 30.49325942993164, 20.174264907836914, 30.474424362182617, 30.90071678161621, 20.297527313232422, 30.44295310974121, 30.8535099029541, 30.368804931640625, 30.87449073791504, 30.246734619140625, 30.60173988342285, 20.23911476135254, 30.60460090637207, 20.35999298095703, 30.37714958190918, 20.115375518798828, 20.23458480834961, 30.367136001586914, 30.359268188476562, 30.998945236206055, 30.520915985107422, 20.258426666259766, 30.423641204833984, 20.156145095825195, 30.466318130493164, 20.088911056518555, 30.750751495361328, 20.250797271728516, 30.65323829650879, 30.97820281982422, 20.308494567871094, 31.072139739990234, 20.204782485961914, 30.62152862548828, 30.86066246032715, 32.94253349304199, 30.988693237304688, 30.34496307373047, 20.267486572265625, 30.348539352416992, 20.19333839416504, 20.057201385498047, 20.219087600708008, 30.884265899658203, 20.13421058654785, 20.386695861816406, 20.265579223632812, 30.816316604614258, 20.002365112304688, 33.60795974731445, 40.96078872680664, 20.092010498046875, 30.280590057373047, 30.496835708618164, 32.55915641784668, 31.015872955322266, 30.55119514465332, 30.405044555664062, 84.4120979309082, 51.35655403137207, 40.43841361999512, 41.09835624694824, 40.42530059814453, 40.46320915222168, 30.323505401611328, 40.631771087646484, 41.51487350463867, 30.284881591796875, 40.489912033081055, 30.295133590698242, 51.04565620422363, 51.68795585632324, 30.335187911987305, 40.71998596191406, 40.74549674987793, 40.57478904724121, 41.07046127319336, 40.58432579040527, 40.445804595947266, 20.44534683227539, 30.70831298828125, 20.320892333984375, 20.186901092529297, 41.60022735595703, 30.225515365600586, 51.57756805419922, 41.246891021728516, 20.0498104095459, 30.445098876953125, 30.484437942504883, 30.842304229736328, 30.597448348999023, 30.49302101135254, 20.035982131958008, 30.451059341430664, 30.77554702758789, 20.374774932861328, 30.665159225463867, 41.8238639831543, 30.844449996948242, 30.276775360107422, 30.783891677856445, 33.35928916931152, 41.60499572753906, 30.510425567626953, 41.44716262817383, 30.332326889038086, 20.282983779907227, 42.661428451538086, 32.06014633178711, 31.259536743164062, 30.983924865722656, 30.8072566986084, 31.321048736572266, 42.2666072845459, 31.206369400024414, 41.4426326751709, 20.09749412536621, 41.077375411987305, 41.013240814208984, 76.57909393310547, 30.064105987548828, 40.474653244018555, 70.92404365539551, 60.974836349487305, 40.46010971069336, 30.20787239074707, 40.26937484741211, 40.53974151611328, 30.03978729248047, 50.54068565368652, 40.282249450683594, 40.464162826538086, 40.28511047363281, 30.248165130615234, 40.541887283325195, 40.75503349304199, 40.601491928100586, 30.478954315185547, 51.03921890258789, 30.23838996887207, 51.1934757232666, 40.42410850524902, 30.120372772216797, 40.483713150024414, 30.275344848632812, 40.79866409301758, 51.29885673522949, 30.387163162231445, 40.53783416748047, 30.131101608276367, 30.231475830078125, 30.197620391845703, 40.81010818481445, 30.205726623535156, 20.064830780029297, 30.398130416870117, 40.81916809082031, 30.525922775268555, 19.878387451171875, 30.5936336517334, 30.200958251953125, 19.918203353881836, 19.929170608520508, 30.573368072509766, 41.04971885681152, 41.098833084106445, 30.534029006958008, 30.517578125, 30.013561248779297, 30.431509017944336, 30.416011810302734, 19.8056697845459, 30.706167221069336, 30.40909767150879, 20.099639892578125, 30.783653259277344, 30.554771423339844, 30.216693878173828, 30.50827980041504, 30.213117599487305, 40.79627990722656, 30.501842498779297, 20.170211791992188, 30.30991554260254, 20.113468170166016, 30.324220657348633, 19.88387107849121, 30.371427536010742, 20.128488540649414, 30.395030975341797, 30.713558197021484, 40.85350036621094, 30.78150749206543, 30.54332733154297, 84.8393440246582, 30.429601669311523, 30.483007431030273, 30.70235252380371, 30.558347702026367, 20.051240921020508, 30.357837677001953, 30.02190589904785, 30.387401580810547, 30.07650375366211, 20.221948623657227, 20.334243774414062, 19.80423927307129, 30.3497314453125, 30.383586883544922, 30.43079376220703, 19.96302604675293, 30.127525329589844, 20.236492156982422, 20.132064819335938, 20.214080810546875, 20.04241943359375, 31.072616577148438, 20.198822021484375, 30.87592124938965, 30.180931091308594, 20.08795738220215, 19.785165786743164, 20.026206970214844, 31.017541885375977, 19.929170608520508, 30.379533767700195, 20.30205726623535, 20.047903060913086, 20.15209197998047, 20.221948623657227, 30.481815338134766, 20.023584365844727, 106.32538795471191, 32.31167793273926, 30.53569793701172, 20.15376091003418, 30.4415225982666, 30.678272247314453, 20.109891891479492, 30.2584171295166, 30.569791793823242, 20.315170288085938, 19.992828369140625, 30.29656410217285, 19.81830596923828, 30.600547790527344, 20.127058029174805, 20.32947540283203, 20.427465438842773, 30.20763397216797, 20.107746124267578, 30.72214126586914, 30.377626419067383, 19.939899444580078, 30.176401138305664, 22.404193878173828, 20.37191390991211, 20.572662353515625, 30.488967895507812, 20.377159118652344, 30.385494232177734, 30.249595642089844, 20.24984359741211, 30.500173568725586, 30.319929122924805, 30.600786209106445, 30.38620948791504, 30.672073364257812, 30.280590057373047, 30.144691467285156, 30.358552932739258, 19.984960556030273, 20.123720169067383, 75.78158378601074, 30.270099639892578, 30.138015747070312, 30.036449432373047, 30.53116798400879, 40.669918060302734, 51.199913024902344, 30.175447463989258, 19.872665405273438, 30.37714958190918, 40.63534736633301, 30.553340911865234, 30.323028564453125, 20.081043243408203, 30.524253845214844, 30.156850814819336, 41.240692138671875, 30.5936336517334, 33.30230712890625, 30.577659606933594, 30.28082847595215, 30.380725860595703, 40.92144966125488, 30.662059783935547, 20.224809646606445, 30.32398223876953, 30.712366104125977, 30.24005889892578, 30.217885971069336, 32.32097625732422, 30.406475067138672, 19.986391067504883, 41.06640815734863, 30.648469924926758, 20.162582397460938, 30.77077865600586, 20.135879516601562, 30.33590316772461, 20.101070404052734, 19.96016502380371, 20.111799240112305, 30.412673950195312, 30.475854873657227, 30.533790588378906, 22.446632385253906, 30.301570892333984, 19.982337951660156, 20.45273780822754, 30.417919158935547, 19.759178161621094, 19.88077163696289, 20.144224166870117, 20.293235778808594, 20.247459411621094, 20.081520080566406, 30.285358428955078, 30.53569793701172, 30.21097183227539, 30.23672103881836, 30.320405960083008, 30.3189754486084, 20.04837989807129, 20.1876163482666, 19.826889038085938, 19.979476928710938, 19.988298416137695, 20.02549171447754, 20.1566219329834, 30.62295913696289, 20.00284194946289, 30.51924705505371, 30.388593673706055, 30.68852424621582, 20.049095153808594, 19.921064376831055, 30.224084854125977, 30.530929565429688, 19.970417022705078, 19.893407821655273, 20.235538482666016, 20.152807235717773, 30.6398868560791, 20.343780517578125, 20.093679428100586, 20.137310028076172, 20.175695419311523, 20.064830780029297, 19.874095916748047, 30.478954315185547, 30.393362045288086, 19.98591423034668, 30.17568588256836, 19.814729690551758, 19.996166229248047, 20.09725570678711, 30.679702758789062, 20.013809204101562, 20.304441452026367, 20.036697387695312, 19.92177963256836, 30.8530330657959, 19.963979721069336, 30.45344352722168, 19.986867904663086, 20.07770538330078, 30.313968658447266, 19.913196563720703, 20.398378372192383, 74.92756843566895, 20.151376724243164, 30.579090118408203, 19.652128219604492, 30.2734375, 30.550003051757812, 19.770383834838867, 30.225276947021484, 40.88425636291504, 30.37285804748535, 19.94609832763672, 30.63368797302246, 19.867420196533203, 29.81424331665039, 31.736135482788086, 30.036449432373047, 30.30562400817871, 19.837617874145508, 19.868135452270508, 20.0803279876709, 30.16495704650879, 19.902944564819336, 19.986867904663086, 30.056238174438477, 30.32231330871582, 30.11035919189453, 30.106782913208008, 40.93623161315918, 30.74955940246582, 30.35902976989746, 20.150184631347656, 30.07221221923828, 19.92511749267578, 30.15923500061035, 30.632495880126953, 30.536413192749023, 30.397653579711914, 30.246257781982422, 30.120134353637695, 20.240306854248047, 20.06983757019043, 30.427217483520508, 20.26677131652832, 19.90342140197754, 30.827760696411133, 30.054569244384766, 19.96302604675293, 30.269861221313477, 30.322790145874023, 30.22027015686035, 30.379772186279297, 30.235767364501953, 30.181407928466797, 20.047664642333984, 30.3952693939209, 19.80423927307129, 19.907236099243164, 20.128726959228516, 30.176162719726562, 30.54499626159668, 30.39407730102539, 19.766569137573242, 30.514240264892578, 30.551671981811523, 20.54572105407715, 30.443191528320312, 19.94490623474121, 19.96445655822754, 20.021677017211914, 30.574560165405273, 20.165205001831055, 20.3096866607666, 30.388832092285156, 19.86217498779297, 30.365467071533203, 20.12348175048828, 20.297765731811523, 23.621559143066406, 31.183958053588867, 30.77244758605957, 20.13373374938965, 30.544042587280273, 36.13448143005371, 31.06069564819336, 30.67302703857422, 20.236492156982422, 30.228853225708008, 19.959688186645508, 30.387163162231445, 20.211458206176758, 30.501604080200195, 21.106243133544922, 19.957780838012695, 30.34234046936035, 20.379066467285156, 30.51924705505371, 30.35283088684082, 20.211458206176758, 20.23911476135254, 20.183324813842773, 20.082950592041016, 20.43747901916504, 20.2634334564209, 20.27606964111328, 85.34383773803711, 20.425081253051758, 30.463457107543945, 20.199298858642578, 19.822359085083008, 30.473709106445312, 30.4567813873291, 19.95372772216797, 20.059585571289062, 19.781827926635742, 30.459880828857422, 30.920743942260742, 20.038366317749023, 20.198822021484375, 20.0347900390625, 20.357608795166016, 20.386934280395508, 20.01476287841797, 20.04837989807129, 20.191192626953125, 23.662328720092773, 20.19214630126953, 20.288944244384766, 30.797958374023438, 20.05457878112793, 30.61056137084961, 34.22808647155762, 19.75536346435547, 19.82426643371582, 19.907712936401367, 30.318498611450195, 19.91868019104004, 33.31637382507324, 30.09939193725586, 20.147323608398438, 20.157575607299805, 30.182838439941406, 30.582666397094727, 30.079126358032227, 30.212879180908203, 19.808053970336914, 20.051956176757812, 19.981861114501953, 19.876718521118164, 20.03002166748047, 30.663490295410156, 19.954681396484375, 19.942283630371094, 19.793033599853516, 19.695281982421875, 19.597530364990234, 19.657373428344727, 86.06123924255371, 19.784927368164062, 30.275344848632812, 30.414581298828125, 34.070730209350586, 29.980182647705078, 30.338048934936523, 29.728412628173828, 30.222654342651367, 30.19881248474121, 29.710769653320312, 31.728744506835938, 29.749631881713867, 40.60864448547363, 30.129194259643555, 29.94990348815918, 40.7712459564209, 29.681682586669922, 30.109167098999023, 30.51447868347168, 40.933847427368164, 20.03645896911621, 30.048131942749023, 20.128250122070312, 40.60053825378418, 30.12228012084961, 30.190467834472656, 31.401634216308594, 30.353069305419922, 30.109167098999023, 30.384540557861328, 30.66539764404297, 31.1281681060791, 20.001649856567383, 30.475378036499023, 30.641555786132812, 30.200958251953125, 29.98638153076172, 30.178546905517578, 31.164169311523438, 30.277252197265625, 19.86241340637207, 19.970178604125977, 30.198335647583008, 20.129680633544922, 30.088424682617188, 19.870281219482422, 30.718564987182617, 30.817270278930664, 30.02309799194336, 20.053863525390625, 20.212173461914062, 30.72357177734375, 31.197786331176758, 20.025014877319336, 30.270099639892578, 30.26294708251953, 20.127534866333008, 30.905485153198242, 19.567012786865234, 30.487775802612305, 19.808530807495117, 30.408382415771484, 20.090579986572266, 30.089855194091797, 19.939184188842773, 30.549287796020508, 20.069360733032227, 30.70068359375, 35.81595420837402, 30.466794967651367, 19.988536834716797, 30.45344352722168, 20.063161849975586, 30.490875244140625, 30.356884002685547, 30.477523803710938, 30.185461044311523, 20.170211791992188, 30.155658721923828, 20.028114318847656, 20.287513732910156, 30.553340911865234, 20.112276077270508, 30.46131134033203, 29.846668243408203, 30.261516571044922, 30.50088882446289, 31.10671043395996, 30.866384506225586, 30.231475830078125, 20.03002166748047, 30.29465675354004, 30.54213523864746, 20.25890350341797, 30.41839599609375, 19.776105880737305, 30.765056610107422, 30.434608459472656, 30.714035034179688, 19.969940185546875, 20.284414291381836, 30.568599700927734, 30.120372772216797, 30.809640884399414, 30.627965927124023, 30.07364273071289, 30.619382858276367, 20.226716995239258, 19.800186157226562, 19.65951919555664, 20.274877548217773, 19.907474517822266, 19.97542381286621, 19.508838653564453, 19.625425338745117, 19.509315490722656, 29.916763305664062, 30.80606460571289, 19.87481117248535, 20.17974853515625, 22.191286087036133, 20.190954208374023, 30.222415924072266, 30.003786087036133, 20.060300827026367, 20.10202407836914, 19.724607467651367, 20.397663116455078, 20.10488510131836, 19.937753677368164, 19.688129425048828, 84.08617973327637, 20.027637481689453, 30.27796745300293, 19.855022430419922, 40.52567481994629, 19.776105880737305, 30.298948287963867, 19.72055435180664, 29.724836349487305, 30.14850616455078, 30.01880645751953, 19.825458526611328, 29.8614501953125, 19.79517936706543, 19.536733627319336, 19.651412963867188, 30.118465423583984, 29.96540069580078, 30.061960220336914, 19.922256469726562, 30.1821231842041, 19.65188980102539, 22.501707077026367, 19.860029220581055, 29.75606918334961, 30.292749404907227, 30.399084091186523, 30.15303611755371, 30.452251434326172, 30.02476692199707, 29.996156692504883, 19.578933715820312, 29.837608337402344, 29.906511306762695, 30.07960319519043, 30.25984764099121, 20.025253295898438, 30.084609985351562, 30.115604400634766]
loss_05 = [78.70101928710938, 30.64727783203125, 30.712604522705078, 30.303955078125, 41.32437705993652, 30.176639556884766, 30.15589714050293, 51.27763748168945, 61.01584434509277, 40.110111236572266, 40.31658172607422, 71.24757766723633, 127.99930572509766, 50.80699920654297, 75.36673545837402, 41.07165336608887, 40.41552543640137, 51.37372016906738, 40.53521156311035, 29.798269271850586, 50.91071128845215, 40.548086166381836, 51.33390426635742, 19.856929779052734, 40.340423583984375, 30.161380767822266, 30.12681007385254, 30.278444290161133, 40.090084075927734, 29.851675033569336, 29.677629470825195, 50.97675323486328, 30.0447940826416, 50.90594291687012, 30.062198638916016, 30.231475830078125, 30.092954635620117, 50.86779594421387, 50.43172836303711, 60.80484390258789, 50.47297477722168, 61.80405616760254, 39.93368148803711, 71.9001293182373, 71.30098342895508, 81.70008659362793, 93.86205673217773, 71.08139991760254, 40.19808769226074, 50.5979061126709, 50.48227310180664, 50.401926040649414, 60.68277359008789, 40.11940956115723, 40.27247428894043, 40.35186767578125, 40.36664962768555, 40.297746658325195, 29.92558479309082, 75.30426979064941, 50.46725273132324, 60.61863899230957, 30.025959014892578, 40.227651596069336, 50.2476692199707, 50.279855728149414, 19.530057907104492, 60.924530029296875, 40.130615234375, 40.12155532836914, 50.42386054992676, 60.46605110168457, 71.04611396789551, 50.53830146789551, 60.601234436035156, 50.41813850402832, 40.21334648132324, 50.64868927001953, 40.177345275878906, 76.33018493652344, 50.261735916137695, 61.30361557006836, 81.50362968444824, 50.72927474975586, 40.18759727478027, 71.3348388671875, 60.85848808288574, 81.74777030944824, 50.4457950592041, 61.704397201538086, 40.22955894470215, 40.33041000366211, 40.328025817871094, 50.530433654785156, 71.2893009185791, 40.10152816772461, 40.23575782775879, 60.750722885131836, 30.39097785949707, 29.89339828491211, 40.15088081359863, 30.041217803955078, 40.41099548339844, 71.01035118103027, 73.41766357421875, 60.69493293762207, 50.34995079040527, 40.99297523498535, 29.91175651550293, 60.50443649291992, 154.58297729492188, 50.82583427429199, 50.49014091491699, 70.7404613494873, 60.64319610595703, 50.3087043762207, 91.29500389099121, 101.80401802062988, 91.69125556945801, 50.40287971496582, 116.72210693359375, 60.416460037231445, 91.71175956726074, 29.81710433959961, 50.35281181335449, 40.51709175109863, 60.71186065673828, 40.250539779663086, 30.10702133178711, 40.197134017944336, 50.551414489746094, 30.028581619262695, 70.93620300292969, 91.45450592041016, 40.10891914367676, 91.48669242858887, 91.50314331054688, 50.511837005615234, 62.00742721557617, 157.9422950744629, 61.16151809692383, 40.19594192504883, 30.338525772094727, 29.913663864135742, 50.560951232910156, 30.008316040039062, 40.15159606933594, 50.698280334472656, 40.30179977416992, 61.238765716552734, 40.18425941467285, 70.65773010253906, 50.87780952453613, 40.51017761230469, 40.21930694580078, 40.02046585083008, 50.37665367126465, 50.79197883605957, 30.223608016967773, 40.13633728027344, 40.05622863769531, 19.752979278564453, 30.739307403564453, 29.857158660888672, 29.71935272216797, 30.217409133911133, 70.87898254394531, 40.59720039367676, 40.26937484741211, 50.21333694458008, 50.06885528564453, 81.67052268981934, 30.211448669433594, 52.5822639465332, 41.35417938232422, 50.412654876708984, 61.036109924316406, 30.401229858398438, 40.27199745178223, 76.3847827911377, 50.39501190185547, 70.41501998901367, 40.319204330444336, 50.69136619567871, 30.36189079284668, 50.23336410522461, 50.26054382324219, 50.63772201538086, 40.36450386047363, 29.793739318847656, 40.01736640930176, 40.270090103149414, 40.33017158508301, 50.531864166259766, 29.987573623657227, 40.10772705078125, 40.157318115234375, 50.46200752258301, 29.635190963745117, 40.19904136657715, 50.25219917297363, 29.910564422607422, 40.1613712310791, 29.796361923217773, 30.071496963500977, 30.002355575561523, 105.93056678771973, 50.806283950805664, 40.13562202453613, 29.628276824951172, 93.75238418579102, 40.35592079162598, 50.21929740905762, 50.68087577819824, 40.45748710632324, 30.108213424682617, 29.526472091674805, 54.209232330322266, 40.03739356994629, 39.91246223449707, 274.02496337890625, 61.39945983886719, 60.60004234313965, 40.18354415893555, 39.95919227600098, 39.97921943664551, 50.102949142456055, 40.38429260253906, 60.6532096862793, 40.24004936218262, 39.89601135253906, 39.597272872924805, 50.470590591430664, 60.46724319458008, 40.198326110839844, 29.64925765991211, 40.15707969665527, 50.40144920349121, 50.225019454956055, 29.879331588745117, 40.0850772857666, 71.05541229248047, 30.58457374572754, 81.82597160339355, 60.87970733642578, 40.66896438598633, 81.82907104492188, 40.50278663635254, 29.687166213989258, 103.85966300964355, 50.836801528930664, 40.48585891723633, 50.83775520324707, 19.763946533203125, 71.06685638427734, 103.95574569702148, 50.91404914855957, 61.79451942443848, 30.14397621154785, 40.24004936218262, 50.62127113342285, 116.43528938293457, 30.437707901000977, 30.104398727416992, 30.058622360229492, 50.34327507019043, 29.700040817260742, 19.86408233642578, 30.037641525268555, 51.79548263549805, 19.778728485107422, 30.310392379760742, 19.993066787719727, 50.92048645019531, 40.01903533935547, 71.20466232299805, 50.73261260986328, 42.04416275024414, 50.75192451477051, 30.18498420715332, 30.237913131713867, 19.47188377380371, 30.065536499023438, 19.6840763092041, 19.666433334350586, 65.46878814697266, 40.65442085266113, 19.911527633666992, 30.423879623413086, 155.31492233276367, 102.25749015808105, 92.32926368713379, 51.02872848510742, 50.74644088745117, 50.74143409729004, 40.19641876220703, 274.0025520324707, 40.70639610290527, 82.1077823638916, 51.00297927856445, 71.36344909667969, 50.90904235839844, 71.7613697052002, 40.247201919555664, 40.5421257019043, 61.04707717895508, 40.95602035522461, 40.3134822845459, 61.411142349243164, 40.24934768676758, 40.41552543640137, 30.015945434570312, 30.23242950439453, 40.28940200805664, 61.096906661987305, 71.24090194702148, 61.5692138671875, 50.8878231048584, 40.46320915222168, 30.139923095703125, 40.581464767456055, 30.191659927368164, 40.3294563293457, 29.89959716796875, 40.366411209106445, 40.58122634887695, 51.110029220581055, 40.9238338470459, 50.87137222290039, 30.147075653076172, 94.04897689819336, 50.81319808959961, 40.83561897277832, 40.24386405944824, 40.78531265258789, 50.61078071594238, 61.51556968688965, 30.041217803955078, 40.540218353271484, 40.11869430541992, 50.8275032043457, 40.54403305053711, 40.789127349853516, 30.14659881591797, 30.421972274780273, 40.825605392456055, 40.5268669128418, 51.372528076171875, 30.284404754638672, 30.043363571166992, 40.64679145812988, 40.67635536193848, 50.87590217590332, 61.12837791442871, 40.85659980773926, 40.575504302978516, 40.799856185913086, 40.30871391296387, 30.397653579711914, 51.046133041381836, 40.76242446899414, 86.6236686706543, 41.108131408691406, 50.8418083190918, 61.51580810546875, 40.40932655334473, 50.79460144042969, 51.03039741516113, 30.260086059570312, 40.32707214355469, 40.73214530944824, 51.0706901550293, 40.56119918823242, 40.43316841125488, 40.71474075317383, 40.54760932922363, 40.65871238708496, 40.33398628234863, 50.88305473327637, 50.66108703613281, 50.759077072143555, 40.325164794921875, 73.58717918395996, 30.268430709838867, 40.472984313964844, 40.40789604187012, 40.056467056274414, 72.11709022521973, 40.645599365234375, 51.13577842712402, 50.98462104797363, 40.444135665893555, 50.87471008300781, 61.33270263671875, 70.99580764770508, 81.75992965698242, 82.05819129943848, 61.37514114379883, 82.16381072998047, 82.08417892456055, 82.16714859008789, 71.39158248901367, 61.61689758300781, 61.33913993835449, 61.746835708618164, 61.44404411315918, 61.89537048339844, 50.83775520324707, 41.223764419555664, 51.01513862609863, 51.523447036743164, 61.37251853942871, 40.6036376953125, 40.277957916259766, 40.75169563293457, 30.1358699798584, 40.46225547790527, 41.04804992675781, 40.44365882873535, 40.51399230957031, 40.711402893066406, 60.782670974731445, 61.33580207824707, 55.40966987609863, 40.447235107421875, 60.891151428222656, 124.6483325958252, 51.054954528808594, 61.39731407165527, 40.50493240356445, 51.24711990356445, 40.2989387512207, 50.76885223388672, 40.79437255859375, 29.89649772644043, 30.019283294677734, 30.053377151489258, 40.990591049194336, 51.14936828613281, 40.4050350189209, 30.18951416015625, 40.3904914855957, 30.338287353515625, 40.585994720458984, 29.989004135131836, 19.99068260192871, 30.469655990600586, 40.85540771484375, 40.85206985473633, 30.5178165435791, 30.26556968688965, 40.331125259399414, 20.066022872924805, 30.20024299621582, 30.21383285522461, 40.71545600891113, 40.43078422546387, 30.669212341308594, 40.55309295654297, 41.397809982299805, 30.617237091064453, 40.79318046569824, 30.69162368774414, 40.7254695892334, 30.165910720825195, 40.6954288482666, 19.9735164642334, 40.93766212463379, 30.21860122680664, 29.993057250976562, 30.14230728149414, 40.64488410949707, 30.56192398071289, 40.83681106567383, 30.208826065063477, 40.91143608093262, 40.63105583190918, 40.708065032958984, 50.73237419128418, 40.40694236755371, 40.59576988220215, 40.40360450744629, 30.50541877746582, 40.75193405151367, 40.74573516845703, 19.8366641998291, 40.51494598388672, 40.61579704284668, 40.470123291015625, 50.847768783569336, 40.83752632141113, 40.615081787109375, 41.07522964477539, 40.59576988220215, 30.382394790649414, 40.59457778930664, 33.50973129272461, 30.52997589111328, 30.289888381958008, 106.64510726928711, 40.450334548950195, 50.30322074890137, 40.72737693786621, 29.943227767944336, 60.779571533203125, 61.05446815490723, 50.80008506774902, 51.03015899658203, 71.45023345947266, 40.25387763977051, 50.34685134887695, 40.26031494140625, 30.735254287719727, 86.38978004455566, 71.59614562988281, 30.203580856323242, 40.43126106262207, 40.73214530944824, 40.36235809326172, 107.52415657043457, 61.10978126525879, 40.14945030212402, 91.8729305267334, 50.74357986450195, 61.64717674255371, 60.9278678894043, 50.6749153137207, 40.58265686035156, 61.145782470703125, 40.46487808227539, 71.51174545288086, 40.55142402648926, 40.63844680786133, 50.75669288635254, 50.653696060180664, 61.2795352935791, 60.56952476501465, 76.0955810546875, 50.78554153442383, 40.50946235656738, 40.357112884521484, 71.47789001464844, 51.21612548828125, 51.193952560424805, 60.89901924133301, 71.09618186950684, 61.151742935180664, 40.8933162689209, 50.7509708404541, 40.343523025512695, 71.18511199951172, 60.70518493652344, 95.84403038024902, 71.74420356750488, 40.58194160461426, 71.26116752624512, 102.63538360595703, 71.66051864624023, 61.46812438964844, 51.06019973754883, 40.73333740234375, 50.53520202636719, 61.63454055786133, 71.79951667785645, 30.22933006286621, 50.585031509399414, 60.96458435058594, 84.89441871643066, 50.73428153991699, 71.5780258178711, 61.38134002685547, 40.52877426147461, 30.426979064941406, 266.1423683166504, 61.136722564697266, 92.82183647155762, 51.004886627197266, 40.726423263549805, 40.2531623840332, 30.09033203125, 40.33517837524414, 40.50278663635254, 51.21779441833496, 40.35019874572754, 40.33350944519043, 40.58265686035156, 20.0045108795166, 61.33294105529785, 50.325632095336914, 30.24888038635254, 50.82368850708008, 40.448665618896484, 51.1469841003418, 61.2187385559082, 30.17425537109375, 30.216455459594727, 30.209779739379883, 40.56859016418457, 30.298233032226562, 50.74596405029297, 91.99380874633789, 71.49934768676758, 61.34939193725586, 94.51699256896973, 61.319828033447266, 71.39921188354492, 132.84707069396973, 92.65780448913574, 82.18574523925781, 102.8144359588623, 61.415910720825195, 40.667057037353516, 82.34548568725586, 92.3001766204834, 71.79069519042969, 82.73434638977051, 61.501264572143555, 61.28120422363281, 82.55362510681152, 71.67243957519531, 50.70328712463379, 95.49188613891602, 51.52726173400879, 61.46597862243652, 82.4277400970459, 61.667442321777344, 60.721635818481445, 54.6572208404541, 71.94066047668457, 40.49825668334961, 50.96864700317383, 50.74477195739746, 30.527591705322266, 50.60625076293945, 40.35162925720215, 51.010847091674805, 40.24934768676758, 30.417203903198242, 50.51112174987793, 61.01083755493164, 40.425777435302734, 30.237197875976562, 41.02826118469238, 40.42196273803711, 29.985904693603516, 30.308008193969727, 50.70376396179199, 40.71187973022461, 30.040740966796875, 30.065298080444336, 30.456066131591797, 30.0905704498291, 40.64297676086426, 40.53616523742676, 30.240297317504883, 51.264047622680664, 30.449390411376953, 95.28326988220215, 30.66277503967285, 31.239986419677734, 51.01919174194336, 40.52257537841797, 40.37332534790039, 50.59194564819336, 40.81273078918457, 30.076026916503906, 51.01633071899414, 71.6848373413086, 71.2275505065918, 157.81116485595703, 71.94876670837402, 61.19656562805176, 71.84863090515137, 82.36336708068848, 81.72011375427246, 81.90107345581055, 72.16620445251465, 40.71927070617676, 61.68198585510254, 30.079364776611328, 71.21491432189941, 72.06392288208008, 82.60965347290039, 85.28804779052734, 81.98070526123047, 72.03102111816406, 82.48114585876465, 72.44610786437988, 61.01584434509277, 71.69532775878906, 61.52081489562988, 82.15141296386719, 92.47374534606934, 51.06711387634277, 72.15571403503418, 50.77242851257324, 156.39281272888184, 72.30257987976074, 113.33322525024414, 72.15285301208496, 62.12782859802246, 40.3745174407959, 40.86947441101074, 51.00059509277344, 50.88233947753906, 71.18058204650879, 40.528297424316406, 71.79951667785645, 72.18265533447266, 40.23337364196777, 40.486812591552734, 40.30346870422363, 40.52019119262695, 40.36569595336914, 60.5626106262207, 50.595998764038086, 61.18059158325195, 50.7509708404541, 60.819387435913086, 30.19571304321289, 60.81366539001465, 50.775766372680664, 40.75288772583008, 50.629615783691406, 50.77672004699707, 50.42552947998047, 61.17892265319824, 61.58185005187988, 71.39754295349121, 61.664581298828125, 51.256418228149414, 40.67683219909668, 50.508975982666016, 50.44674873352051, 132.57575035095215, 102.13255882263184, 61.3865852355957, 51.15365982055664, 92.13471412658691, 51.13649368286133, 71.29311561584473, 40.581703186035156, 72.12066650390625, 50.540924072265625, 61.09142303466797, 61.13696098327637, 82.02576637268066, 71.42138481140137, 82.40008354187012, 40.65871238708496, 50.9333610534668, 76.27558708190918, 61.61928176879883, 40.69972038269043, 61.36798858642578, 71.48122787475586, 50.92453956604004, 50.84991455078125, 50.833702087402344, 71.51436805725098, 51.09453201293945, 51.13959312438965, 51.25761032104492, 40.67659378051758, 51.04994773864746, 50.76432228088379, 61.06448173522949, 61.93709373474121, 50.800323486328125, 30.196189880371094, 30.39693832397461, 40.349483489990234, 40.8015251159668, 85.50119400024414, 61.365365982055664, 40.39812088012695, 30.330419540405273, 61.945438385009766, 43.10870170593262, 40.95125198364258, 51.262617111206055, 40.815114974975586, 30.716657638549805, 51.0561466217041, 40.54522514343262, 30.32398223876953, 30.25078773498535, 30.5783748626709, 30.21717071533203, 50.86183547973633, 30.524730682373047, 40.59028625488281, 41.144609451293945, 30.300378799438477, 40.65108299255371, 51.099300384521484, 40.47131538391113, 51.65457725524902, 40.73357582092285, 40.36450386047363, 30.165910720825195, 30.347347259521484, 40.918588638305664, 75.11639595031738, 30.592679977416992, 19.989013671875, 30.147790908813477, 30.573129653930664, 30.3804874420166, 30.268430709838867, 40.810585021972656, 30.284404754638672, 40.81606864929199, 40.62986373901367, 40.48919677734375, 19.84691619873047, 30.23219108581543, 30.661821365356445, 30.13157844543457, 19.812822341918945, 40.20214080810547, 40.277957916259766, 40.877580642700195, 50.68254470825195, 40.456533432006836, 30.14373779296875, 30.420541763305664, 30.363798141479492, 40.67420959472656, 30.187129974365234, 19.99354362487793, 30.141592025756836, 30.258893966674805, 30.21860122680664, 40.81225395202637, 30.277252197265625, 40.485382080078125, 30.508995056152344, 30.32398223876953, 30.60317039489746, 30.50398826599121, 30.367612838745117, 30.557870864868164, 75.49500465393066, 40.59934616088867, 40.96627235412598, 30.140161514282227, 40.988922119140625, 30.14850616455078, 43.97702217102051, 40.60959815979004, 116.51158332824707, 87.87775039672852, 61.693668365478516, 40.80319404602051, 40.654659271240234, 30.111074447631836, 30.757665634155273, 30.223846435546875, 30.329227447509766, 30.125856399536133, 30.07960319519043, 41.01705551147461, 30.12824058532715, 40.354251861572266, 40.45677185058594, 33.34331512451172, 40.71545600891113, 75.95562934875488, 60.60910224914551, 40.51971435546875, 81.37249946594238, 71.53773307800293, 50.687313079833984, 61.19227409362793, 50.80914497375488, 86.50422096252441, 129.06980514526367, 71.84386253356934, 103.39927673339844, 61.90776824951172, 50.96864700317383, 51.2080192565918, 51.34391784667969, 101.95541381835938, 169.30270195007324, 82.3819637298584, 82.29947090148926, 61.40470504760742, 40.78793525695801, 50.86040496826172, 60.82582473754883, 61.708688735961914, 40.31944274902344, 92.01979637145996, 71.48361206054688, 94.3140983581543, 51.273345947265625, 112.94150352478027, 20.117998123168945, 50.32849311828613, 102.7834415435791, 166.82887077331543, 92.66042709350586, 103.17564010620117, 61.67197227478027, 82.69858360290527, 93.47724914550781, 134.1569423675537, 50.98533630371094, 126.2366771697998, 50.902605056762695, 51.415443420410156, 51.1317253112793, 62.10207939147949, 72.35598564147949, 62.572479248046875, 65.69671630859375, 83.27007293701172, 72.1292495727539, 51.3458251953125, 30.411720275878906, 61.525821685791016, 40.41337966918945, 50.64702033996582, 61.26856803894043, 50.70853233337402, 92.8187370300293, 92.71907806396484, 285.37678718566895, 71.52152061462402, 76.75361633300781, 103.08599472045898, 81.95257186889648, 71.51627540588379, 123.21043014526367, 72.16715812683105, 71.56944274902344, 81.94804191589355, 92.21863746643066, 72.10016250610352, 61.62142753601074, 71.73824310302734, 51.00369453430176, 51.16415023803711, 50.88615417480469, 40.59290885925293, 92.29326248168945, 61.14959716796875, 91.96066856384277, 91.95566177368164, 92.66066551208496, 71.49243354797363, 106.74023628234863, 61.36369705200195, 81.65574073791504, 50.891876220703125, 92.57769584655762, 40.593624114990234, 71.82502746582031, 50.33993721008301, 40.43173789978027, 50.728559494018555, 71.29240036010742, 71.34652137756348, 70.76692581176758, 71.2423324584961, 61.51866912841797, 50.65441131591797, 61.34676933288574, 61.127424240112305, 50.47726631164551, 51.0554313659668, 40.37356376647949, 30.121564865112305, 40.24505615234375, 30.194759368896484, 40.601253509521484, 30.138492584228516, 40.51780700683594, 40.2529239654541, 50.7965087890625, 40.61436653137207, 40.11273384094238, 30.21550178527832, 40.52257537841797, 40.66729545593262, 30.81345558166504, 40.44485092163086, 30.164003372192383, 40.644168853759766, 30.104398727416992, 30.562877655029297, 40.87185859680176, 30.30848503112793, 30.450105667114258, 20.033597946166992, 41.00155830383301, 50.87709426879883, 40.578603744506836, 30.259370803833008, 50.568580627441406, 40.67707061767578, 50.473928451538086, 40.38524627685547, 50.54497718811035, 40.689706802368164, 51.22089385986328, 40.55929183959961, 50.633907318115234, 30.057430267333984, 50.93669891357422, 59.53216552734375, 40.85111618041992, 40.51518440246582, 40.66944122314453, 40.46630859375, 40.74525833129883, 29.998779296875, 73.30560684204102, 40.42410850524902, 61.269521713256836, 40.59314727783203, 50.81629753112793, 60.98580360412598, 40.538787841796875, 40.274620056152344, 51.7277717590332, 50.70948600769043, 30.098438262939453, 61.17558479309082, 30.208349227905273, 30.41243553161621, 29.87074851989746, 61.03658676147461, 30.147790908813477, 40.54141044616699, 20.082712173461914, 40.39335250854492, 30.004501342773438, 30.367374420166016, 29.973268508911133, 51.209211349487305, 30.101776123046875, 50.783634185791016, 40.50898551940918, 19.866943359375, 51.030874252319336, 85.60037612915039, 50.742149353027344, 81.55632019042969, 50.38571357727051, 82.30304718017578, 82.00645446777344, 40.368080139160156, 40.503740310668945, 50.934791564941406, 115.32211303710938, 82.40294456481934, 30.21836280822754, 40.33708572387695, 30.07030487060547, 30.308961868286133, 30.247926712036133, 30.050039291381836, 50.97007751464844, 30.29012680053711, 30.47466278076172, 40.621280670166016, 40.47799110412598, 40.50421714782715, 30.235767364501953, 40.88258743286133, 30.2581787109375, 61.05351448059082, 40.52996635437012, 71.29716873168945, 50.78434944152832, 29.998779296875, 71.1202621459961, 40.1768684387207, 50.72736740112305, 40.59100151062012, 30.179977416992188, 30.069351196289062, 30.259132385253906, 50.92358589172363, 40.57621955871582, 40.337562561035156, 40.560245513916016, 30.355453491210938, 50.80151557922363, 30.502796173095703, 30.435562133789062, 40.354251861572266, 30.35259246826172, 40.727853775024414, 30.51471710205078, 40.860652923583984, 30.05242347717285, 51.57661437988281, 30.354738235473633, 30.50374984741211, 30.25341033935547, 30.190467834472656, 30.386924743652344, 40.70711135864258, 30.65323829650879, 30.093908309936523, 30.25078773498535, 40.45915603637695, 82.68165588378906, 51.44476890563965, 30.309200286865234, 30.445575714111328, 55.09638786315918, 40.14396667480469, 40.62175750732422, 64.74637985229492, 40.389299392700195, 30.335664749145508, 20.13230323791504, 41.374921798706055, 19.92201805114746, 30.168771743774414, 20.079612731933594, 20.069360733032227, 30.475139617919922, 30.182600021362305, 40.72308540344238, 41.34106636047363, 40.53544998168945, 40.656089782714844, 40.65346717834473, 30.202627182006836, 40.448665618896484, 50.72379112243652, 51.370859146118164, 40.556907653808594, 50.62508583068848, 29.970169067382812, 50.50849914550781, 127.74324417114258, 30.544757843017578, 50.919532775878906, 30.078887939453125, 61.00177764892578, 82.95989036560059, 50.742387771606445, 30.101776123046875, 60.96005439758301, 50.897836685180664, 50.879478454589844, 60.706377029418945, 40.57574272155762, 60.6846809387207, 40.31062126159668, 30.640363693237305, 50.769805908203125, 81.53033256530762, 50.405263900756836, 83.14061164855957, 61.32793426513672, 145.86520195007324, 60.77694892883301, 51.00297927856445, 92.9265022277832, 62.227487564086914, 40.880441665649414, 106.3086986541748, 61.43450736999512, 82.50212669372559, 72.13807106018066, 40.656089782714844, 40.4362678527832, 40.69185256958008, 30.277729034423828, 74.7385025024414, 60.92214584350586, 60.74643135070801, 50.68612098693848, 40.384769439697266, 40.608882904052734, 71.49815559387207, 40.82608222961426, 40.506601333618164, 50.91977119445801, 40.86422920227051, 61.16461753845215, 50.33731460571289, 40.62533378601074, 30.2584171295166, 40.73667526245117, 40.48633575439453, 61.37251853942871, 50.85444450378418, 40.136098861694336, 40.848731994628906, 51.08475685119629, 40.52615165710449, 61.231374740600586, 71.75469398498535, 61.65766716003418, 82.14616775512695, 87.51416206359863, 82.17644691467285, 40.86589813232422, 82.02266693115234, 51.16415023803711, 71.41828536987305, 61.00797653198242, 61.40732765197754, 61.36798858642578, 81.40206336975098, 113.11221122741699, 71.24876976013184, 40.67039489746094, 71.3353157043457, 40.30346870422363, 60.762882232666016, 40.389299392700195, 50.88400840759277, 40.41767120361328, 60.85944175720215, 71.44474983215332, 50.34041404724121, 71.37322425842285, 40.79246520996094, 81.69984817504883, 92.40841865539551, 84.97357368469238, 81.84337615966797, 92.04840660095215, 61.261653900146484, 81.68220520019531, 40.44795036315918, 61.174869537353516, 92.21959114074707, 113.02804946899414, 50.865888595581055, 61.521291732788086, 51.16772651672363, 92.45419502258301, 50.71234703063965, 71.3191032409668, 71.36130332946777, 30.03859519958496, 40.79890251159668, 50.62103271484375, 61.11454963684082, 60.87040901184082, 40.10009765625, 54.89540100097656, 71.17724418640137, 112.43009567260742, 82.12542533874512, 81.73251152038574, 71.66647911071777, 94.91157531738281, 61.242103576660156, 82.18860626220703, 92.45014190673828, 61.849355697631836, 82.0775032043457, 71.81596755981445, 92.21911430358887, 93.21808815002441, 51.73063278198242, 61.454057693481445, 50.59933662414551, 51.07307434082031, 71.15888595581055, 71.7628002166748, 61.255693435668945, 40.985107421875, 61.59567832946777, 30.347585678100586, 30.621767044067383, 72.28660583496094, 40.46964645385742, 82.8096866607666, 72.04532623291016, 30.488967895507812, 40.57645797729492, 40.76695442199707, 40.79556465148926, 40.567874908447266, 30.942916870117188, 20.051002502441406, 30.479907989501953, 40.98224639892578, 30.538558959960938, 40.97247123718262, 51.798105239868164, 30.615568161010742, 30.51161766052246, 40.857791900634766, 41.69964790344238, 96.54355049133301, 50.841331481933594, 102.80370712280273, 82.03506469726562, 95.82209587097168, 125.85186958312988, 83.5883617401123, 72.28970527648926, 51.61166191101074, 82.36885070800781, 72.87836074829102, 82.5953483581543, 41.82910919189453, 62.38698959350586, 40.75336456298828, 92.90862083435059, 166.02444648742676, 61.64956092834473, 40.72904586791992, 51.20110511779785, 72.13258743286133, 61.341047286987305, 40.4515266418457, 30.362606048583984, 40.61722755432129, 40.51518440246582, 40.459632873535156, 60.71925163269043, 50.61149597167969, 50.95267295837402, 60.72378158569336, 40.47036170959473, 71.23279571533203, 71.0916519165039, 81.80952072143555, 40.76266288757324, 82.11064338684082, 50.928354263305664, 113.06238174438477, 82.35335350036621, 40.7719612121582, 72.24345207214355, 51.25713348388672, 72.06153869628906, 72.42989540100098, 40.6947135925293, 51.248788833618164, 30.323028564453125, 30.216217041015625, 30.45344352722168, 61.189889907836914, 30.26890754699707, 30.199527740478516, 40.20953178405762, 71.59996032714844, 60.991525650024414, 30.142784118652344, 50.75955390930176, 40.41266441345215, 40.848731994628906, 40.349483489990234, 60.75263023376465, 71.34819030761719, 71.87604904174805, 54.28481101989746, 55.812835693359375, 40.738821029663086, 50.542593002319336, 50.70638656616211, 30.483484268188477, 61.35296821594238, 60.86230278015137, 40.04955291748047, 71.02465629577637, 71.57015800476074, 61.03324890136719, 81.45999908447266, 71.13003730773926, 92.22912788391113, 72.03173637390137, 51.11575126647949, 71.7623233795166, 71.77472114562988, 112.55931854248047, 61.46121025085449, 92.36836433410645, 51.19824409484863, 71.39015197753906, 156.1729907989502, 103.03211212158203, 82.10325241088867, 61.38277053833008, 51.11885070800781, 50.86803436279297, 51.105499267578125, 96.70448303222656, 71.6543197631836, 50.99797248840332, 51.316261291503906, 50.971031188964844, 50.56262016296387, 50.57835578918457, 40.53068161010742, 40.18402099609375, 30.298471450805664, 85.8614444732666, 83.54496955871582, 92.03028678894043, 50.718069076538086, 71.80666923522949, 40.75980186462402, 40.46201705932617, 40.589094161987305, 30.340194702148438, 61.470746994018555, 30.421733856201172, 60.99128723144531, 60.78052520751953, 50.22144317626953, 50.79221725463867, 50.9030818939209, 103.08170318603516, 81.85863494873047, 81.94541931152344, 51.198482513427734, 50.60410499572754, 40.678977966308594, 50.84395408630371, 91.54796600341797, 61.45787239074707, 143.23091506958008, 102.96201705932617, 61.55085563659668, 40.4207706451416, 71.84958457946777, 51.22804641723633, 40.54903984069824, 50.70018768310547, 50.67801475524902, 30.716896057128906, 40.19522666931152, 40.744781494140625, 40.46201705932617, 50.804853439331055, 30.590534210205078, 30.490398406982422, 40.68946838378906, 40.247201919555664, 30.54046630859375, 51.11432075500488, 40.82942008972168, 30.269861221313477, 40.52877426147461, 32.996416091918945, 30.70354461669922, 30.491352081298828, 40.76719284057617, 30.649423599243164, 40.39597511291504, 84.19132232666016, 40.25912284851074, 50.826072692871094, 50.771474838256836, 50.7659912109375, 40.671586990356445, 50.80842971801758, 40.6339168548584, 50.59099197387695, 50.798892974853516, 124.32026863098145, 50.95934867858887, 50.687551498413086, 81.56299591064453, 50.87614059448242, 51.25570297241211, 71.09689712524414, 61.585187911987305, 83.07218551635742, 40.61627388000488, 30.570268630981445, 40.454864501953125, 61.365604400634766, 50.79174041748047, 40.71211814880371, 30.586957931518555, 40.46344757080078, 40.68493843078613, 61.30838394165039, 40.68922996520996, 41.037559509277344, 40.526628494262695, 30.277013778686523, 40.55976867675781, 51.40399932861328, 41.01896286010742, 30.2579402923584, 30.43389320373535, 40.77935218811035, 30.231952667236328, 30.673980712890625, 30.576467514038086, 75.32858848571777, 30.292034149169922, 61.472415924072266, 84.29193496704102, 40.518760681152344, 61.46574020385742, 30.17282485961914, 40.58241844177246, 30.563831329345703, 30.167579650878906, 30.14063835144043, 40.53616523742676, 40.50731658935547, 40.892601013183594, 30.268430709838867, 40.61698913574219, 93.53780746459961, 40.845632553100586, 61.698198318481445, 43.88308525085449, 50.48203468322754, 40.46893119812012, 50.35829544067383, 40.607452392578125, 40.528059005737305, 50.89998245239258, 50.92310905456543, 40.697336196899414, 73.5313892364502, 61.22779846191406, 51.13959312438965, 30.370712280273438, 40.45844078063965, 30.48229217529297, 40.55428504943848, 30.260086059570312, 40.303945541381836, 50.46439170837402, 71.54273986816406, 50.77767372131348, 61.14649772644043, 50.73428153991699, 51.1775016784668, 30.39264678955078, 30.259370803833008, 40.426015853881836, 51.00083351135254, 74.89681243896484, 40.4815673828125, 50.30179023742676, 50.28891563415527, 92.02075004577637, 71.6087818145752, 51.39803886413574, 50.55713653564453, 50.805091857910156, 40.30919075012207, 40.456295013427734, 61.46526336669922, 60.91642379760742, 40.67850112915039, 60.96673011779785, 30.08103370666504, 40.651559829711914, 50.33588409423828, 61.124563217163086, 50.40597915649414, 40.284156799316406, 40.435791015625, 50.513267517089844, 102.48994827270508, 51.036834716796875, 116.6677474975586, 41.313886642456055, 61.39016151428223, 61.32316589355469, 40.372610092163086, 85.10923385620117, 51.35464668273926, 50.852060317993164, 95.31164169311523, 30.259370803833008, 50.48227310180664, 61.32149696350098, 50.6291389465332, 71.11144065856934, 92.2544002532959, 61.03396415710449, 40.67254066467285, 92.29421615600586, 40.67087173461914, 61.3551139831543, 72.47257232666016, 61.64383888244629, 71.78568840026855, 40.34233093261719, 30.187368392944336, 40.364742279052734, 60.84275245666504, 40.40098190307617, 50.60553550720215, 87.18442916870117, 92.22865104675293, 71.21014595031738, 71.51627540588379, 113.03448677062988, 82.36098289489746, 50.75860023498535, 40.68279266357422, 50.390005111694336, 40.36569595336914, 40.513038635253906, 50.950050354003906, 61.43689155578613, 50.57644844055176, 40.47060012817383, 40.29965400695801, 30.088424682617188, 30.644655227661133, 40.55213928222656, 30.374526977539062, 30.069828033447266, 51.167964935302734, 40.633440017700195, 30.241727828979492, 41.99814796447754, 270.02716064453125, 41.170597076416016, 51.01299285888672, 51.04780197143555, 40.63820838928223, 30.25960922241211, 40.75050354003906, 30.432939529418945, 30.17449378967285, 40.46940803527832, 50.70328712463379, 60.842037200927734, 71.4724063873291, 40.09890556335449, 61.10715866088867, 92.17119216918945, 71.22945785522461, 92.75054931640625, 61.44881248474121, 50.612688064575195, 50.870418548583984, 71.19965553283691, 72.00360298156738, 71.48957252502441, 82.21936225891113, 51.108598709106445, 134.79089736938477, 41.39971733093262, 51.67031288146973, 40.83538055419922, 82.1988582611084, 61.68961524963379, 40.90166091918945, 51.056623458862305, 94.67124938964844, 82.11803436279297, 81.95638656616211, 51.10573768615723, 61.426401138305664, 43.05005073547363, 61.400413513183594, 95.45087814331055, 103.08718681335449, 61.11550331115723, 71.27237319946289, 92.4227237701416, 82.04817771911621, 92.77224540710449, 102.18501091003418, 71.78282737731934, 71.78735733032227, 61.078548431396484, 72.03340530395508, 71.55656814575195, 61.315298080444336, 61.20753288269043, 71.6252326965332, 86.81821823120117, 82.43417739868164, 71.80070877075195, 61.51294708251953, 81.67147636413574, 82.88311958312988, 61.11264228820801, 61.23781204223633, 30.16352653503418, 70.72901725769043, 82.29780197143555, 40.34423828125, 40.31205177307129, 40.354251861572266, 40.50183296203613, 50.86255073547363, 40.467023849487305, 40.33374786376953, 84.5344066619873, 40.33923149108887, 50.95410346984863, 51.13077163696289, 95.24869918823242, 51.102638244628906, 82.09633827209473, 117.17939376831055, 41.043996810913086, 50.73356628417969, 40.64059257507324, 70.99699974060059, 30.347824096679688, 125.75626373291016, 82.14497566223145, 71.45094871520996, 71.76947593688965, 82.0472240447998, 103.05643081665039, 92.30327606201172, 108.2611083984375, 71.11454010009766, 91.99333190917969, 82.25607872009277, 102.31995582580566, 92.3776626586914, 124.03655052185059, 92.5750732421875, 61.70964241027832, 81.67290687561035, 40.37904739379883, 86.06600761413574, 61.72633171081543, 51.4073371887207, 40.48323631286621, 50.594329833984375, 71.1824893951416, 100.97408294677734, 72.40557670593262, 72.22771644592285, 40.786027908325195, 50.972938537597656, 51.38731002807617, 40.30466079711914, 42.06418991088867, 40.38691520690918, 50.872802734375, 114.49718475341797, 40.75813293457031, 61.99765205383301, 40.441036224365234, 30.56788444519043, 87.06450462341309, 72.1597671508789, 30.70998191833496, 40.499210357666016, 40.52901268005371, 82.305908203125, 71.5184211730957, 81.3608169555664, 92.9250717163086, 91.99023246765137, 72.0510482788086, 81.71439170837402, 92.6358699798584, 103.6689281463623, 51.24402046203613, 92.5595760345459, 82.60774612426758, 71.37084007263184, 61.01536750793457, 71.502685546875, 93.08195114135742, 71.42925262451172, 40.45701026916504, 50.43458938598633, 135.81609725952148, 41.04900360107422, 50.810813903808594, 50.90689659118652, 71.55776023864746, 71.73395156860352, 51.0861873626709, 30.356407165527344, 30.341386795043945, 40.82441329956055, 61.673641204833984, 40.8015251159668, 40.64321517944336, 50.8270263671875, 30.46250343322754, 51.01776123046875, 30.523300170898438, 51.286935806274414, 40.5423641204834, 60.78910827636719, 50.33421516418457, 61.156272888183594, 43.73311996459961, 81.06684684753418, 60.96935272216797, 71.87557220458984, 61.231374740600586, 61.39421463012695, 40.30728340148926, 61.1414909362793, 40.44222831726074, 51.128387451171875, 50.86779594421387, 61.269283294677734, 50.78935623168945, 96.48704528808594, 62.459468841552734, 40.583133697509766, 30.549287796020508, 61.309099197387695, 30.087709426879883, 61.42306327819824, 50.362348556518555, 50.551414489746094, 61.0198974609375, 61.04683876037598, 92.53525733947754, 81.36224746704102, 50.92310905456543, 71.60425186157227, 71.65217399597168, 50.9638786315918, 61.32936477661133, 40.35830497741699, 102.55980491638184, 82.01146125793457, 128.01885604858398, 61.56206130981445, 61.400651931762695, 82.66997337341309, 62.05415725708008, 103.94978523254395, 82.20028877258301, 61.33770942687988, 91.5839672088623, 50.67706108093262, 30.467510223388672, 40.16423225402832, 113.04116249084473, 61.45524978637695, 51.43594741821289, 30.707359313964844, 40.145158767700195, 30.0445556640625, 50.811767578125, 60.86158752441406, 40.81296920776367, 40.40098190307617, 30.217885971069336, 40.30156135559082, 40.56072235107422, 51.21040344238281, 40.355682373046875, 30.113935470581055, 29.977083206176758, 40.57955741882324, 30.722618103027344, 30.1973819732666, 73.45438003540039, 50.815582275390625, 30.09319305419922, 51.06353759765625, 30.23386001586914, 61.00320816040039, 30.13443946838379, 106.7662239074707, 51.067352294921875, 60.86087226867676, 60.91499328613281, 71.1665153503418, 60.544729232788086, 61.65933609008789, 50.40335655212402, 40.08793830871582, 50.52757263183594, 60.82725524902344, 81.62999153137207, 92.19026565551758, 71.87366485595703, 112.06912994384766, 61.120033264160156, 61.74302101135254, 30.0140380859375, 60.75716018676758, 81.45356178283691, 61.34295463562012, 72.24011421203613, 92.52071380615234, 82.28063583374023, 71.77138328552246, 50.643205642700195, 71.25210762023926, 60.898780822753906, 81.5730094909668, 61.01489067077637, 60.976266860961914, 71.61951065063477, 81.99000358581543]
loss_1 = [1200.3014087677002, 112.18714714050293, 144.18983459472656, 103.16634178161621, 103.3327579498291, 63.510894775390625, 61.780691146850586, 72.6323127746582, 72.4036693572998, 40.91238975524902, 40.86565971374512, 61.804771423339844, 51.2392520904541, 50.894737243652344, 61.94281578063965, 40.43102264404297, 40.271759033203125, 51.192522048950195, 40.53306579589844, 30.220508575439453, 61.121225357055664, 50.66967010498047, 81.75802230834961, 30.375242233276367, 50.966739654541016, 50.717830657958984, 40.60506820678711, 40.419578552246094, 50.881147384643555, 40.52019119262695, 30.13896942138672, 61.17534637451172, 50.481557846069336, 72.43037223815918, 40.604591369628906, 81.53319358825684, 102.30374336242676, 235.84342002868652, 362.5633716583252, 133.20088386535645, 82.09395408630371, 82.3373794555664, 44.687747955322266, 61.91515922546387, 61.62452697753906, 61.266422271728516, 71.60663604736328, 60.898780822753906, 30.57861328125, 40.236473083496094, 50.28581619262695, 70.32275199890137, 101.71008110046387, 60.899972915649414, 84.85126495361328, 71.19178771972656, 81.50935173034668, 81.92729949951172, 51.23281478881836, 61.10501289367676, 60.84036827087402, 60.94717979431152, 40.45391082763672, 123.84533882141113, 50.59647560119629, 60.94694137573242, 20.18594741821289, 91.47381782531738, 61.46669387817383, 70.9848403930664, 147.43471145629883, 61.461448669433594, 102.22792625427246, 102.6296615600586, 102.5533676147461, 92.04959869384766, 126.75333023071289, 51.4674186706543, 51.19609832763672, 50.84991455078125, 40.491342544555664, 40.348052978515625, 101.54604911804199, 71.16127014160156, 50.75550079345703, 82.07511901855469, 61.17653846740723, 61.408281326293945, 40.85874557495117, 85.61301231384277, 50.73904991149902, 41.16368293762207, 50.57334899902344, 61.30695343017578, 112.98274993896484, 71.55585289001465, 51.87368392944336, 71.53677940368652, 40.71545600891113, 40.18664360046387, 81.25972747802734, 50.51016807556152, 60.770273208618164, 123.10314178466797, 72.07059860229492, 71.51985168457031, 50.95863342285156, 41.405677795410156, 30.307531356811523, 50.63986778259277, 113.8906478881836, 61.4476203918457, 61.36679649353027, 71.9752311706543, 50.90641975402832, 30.305862426757812, 50.550222396850586, 60.910940170288086, 61.04278564453125, 40.46988487243652, 96.29201889038086, 71.27904891967773, 102.52261161804199, 84.9456787109375, 51.28812789916992, 40.29059410095215, 61.014413833618164, 50.4908561706543, 30.436038970947266, 50.574541091918945, 40.537118911743164, 19.954204559326172, 50.65798759460449, 50.94766616821289, 29.872417449951172, 50.99201202392578, 50.6894588470459, 30.14516830444336, 41.713714599609375, 81.52508735656738, 61.077117919921875, 50.39215087890625, 30.199527740478516, 30.258655548095703, 50.2476692199707, 30.043601989746094, 30.121803283691406, 40.325164794921875, 30.26413917541504, 50.28176307678223, 30.149221420288086, 40.42863845825195, 40.44342041015625, 40.857791900634766, 50.73404312133789, 40.37737846374512, 60.37402153015137, 60.982465744018555, 40.86613655090332, 126.31440162658691, 40.58027267456055, 20.293712615966797, 30.47633171081543, 30.23552894592285, 30.08580207824707, 30.010700225830078, 60.811758041381836, 30.077219009399414, 30.247211456298828, 30.046463012695312, 30.154705047607422, 50.736188888549805, 29.981613159179688, 118.81208419799805, 41.5041446685791, 40.39955139160156, 51.17511749267578, 30.118465423583984, 50.847530364990234, 40.3132438659668, 50.60291290283203, 50.73976516723633, 30.206680297851562, 40.38262367248535, 20.183801651000977, 40.01808166503906, 50.61030387878418, 83.3284854888916, 60.831308364868164, 50.45652389526367, 50.531864166259766, 61.03110313415527, 71.29120826721191, 91.84598922729492, 50.78625679016113, 71.06876373291016, 81.78853988647461, 81.5742015838623, 51.441192626953125, 71.63786888122559, 92.37146377563477, 71.43354415893555, 71.42782211303711, 41.10884666442871, 50.96292495727539, 50.5826473236084, 29.947280883789062, 71.1982250213623, 51.08308792114258, 50.41217803955078, 304.92711067199707, 91.88151359558105, 163.9118194580078, 174.06177520751953, 132.83896446228027, 60.951948165893555, 50.881385803222656, 40.003061294555664, 71.09665870666504, 50.25982856750488, 71.09785079956055, 61.409950256347656, 60.979604721069336, 40.59958457946777, 30.127286911010742, 60.64558029174805, 71.50101661682129, 71.05398178100586, 123.46124649047852, 81.44688606262207, 81.74490928649902, 81.56299591064453, 254.79483604431152, 92.2703742980957, 50.7054328918457, 40.03787040710449, 60.69302558898926, 81.62808418273926, 102.53453254699707, 40.24243354797363, 70.96123695373535, 184.6761703491211, 91.93229675292969, 164.9186611175537, 112.36333847045898, 61.20705604553223, 93.22047233581543, 110.66341400146484, 51.06687545776367, 82.14664459228516, 92.14949607849121, 71.98500633239746, 112.51688003540039, 40.54522514343262, 122.87306785583496, 134.6457004547119, 82.28015899658203, 113.5408878326416, 71.90775871276855, 71.5017318725586, 82.45158195495605, 72.06344604492188, 50.8270263671875, 40.743350982666016, 40.329933166503906, 102.21266746520996, 50.53138732910156, 30.366182327270508, 51.11551284790039, 102.58603096008301, 40.653228759765625, 50.71258544921875, 64.20516967773438, 133.50963592529297, 61.287641525268555, 133.2113742828369, 81.96616172790527, 63.10391426086426, 82.79871940612793, 86.44771575927734, 30.486583709716797, 20.045995712280273, 30.341625213623047, 30.376195907592773, 30.261516571044922, 19.926786422729492, 40.52114486694336, 19.994020462036133, 30.811071395874023, 71.61498069763184, 186.78784370422363, 144.1817283630371, 71.9141960144043, 71.91228866577148, 61.02252006530762, 94.37179565429688, 102.73885726928711, 50.93121528625488, 82.17382431030273, 50.86922645568848, 91.7515754699707, 61.113834381103516, 92.33498573303223, 50.826311111450195, 81.06255531311035, 178.3580780029297, 92.17977523803711, 92.19050407409668, 144.0119743347168, 82.8089714050293, 60.99510192871094, 61.120033264160156, 50.633907318115234, 92.00859069824219, 123.28553199768066, 113.16227912902832, 102.81801223754883, 71.76709175109863, 72.16453552246094, 61.187028884887695, 71.69127464294434, 51.02658271789551, 277.44507789611816, 40.90547561645508, 104.9642562866211, 187.35337257385254, 113.16776275634766, 81.98165893554688, 102.31232643127441, 50.77528953552246, 102.45418548583984, 102.59699821472168, 92.39649772644043, 71.70367240905762, 133.52608680725098, 164.2918586730957, 164.60180282592773, 61.19370460510254, 61.71751022338867, 61.31243705749512, 81.4521312713623, 71.31147384643555, 81.89582824707031, 40.95172882080078, 82.14879035949707, 123.09598922729492, 105.72504997253418, 143.51725578308105, 82.31687545776367, 60.77098846435547, 92.04745292663574, 92.26226806640625, 81.26997947692871, 92.36335754394531, 82.75103569030762, 92.25606918334961, 81.55417442321777, 51.26953125, 104.74276542663574, 71.89798355102539, 61.22756004333496, 102.30398178100586, 72.05820083618164, 112.78867721557617, 133.46004486083984, 94.7272777557373, 143.59164237976074, 164.6592617034912, 92.21315383911133, 92.31209754943848, 92.34237670898438, 102.9210090637207, 94.26283836364746, 82.48686790466309, 71.58136367797852, 71.61545753479004, 81.66933059692383, 135.94961166381836, 144.01483535766602, 102.58245468139648, 102.52761840820312, 92.0720100402832, 92.08798408508301, 51.25999450683594, 81.64000511169434, 102.40006446838379, 81.68530464172363, 134.0944766998291, 61.59234046936035, 92.29826927185059, 92.36025810241699, 92.62299537658691, 112.98704147338867, 92.96298027038574, 82.05556869506836, 81.55059814453125, 82.31592178344727, 71.73752784729004, 123.82054328918457, 92.45967864990234, 103.11722755432129, 133.21757316589355, 113.40689659118652, 148.69356155395508, 133.66436958312988, 102.24580764770508, 112.77270317077637, 112.80179023742676, 92.48733520507812, 103.02472114562988, 82.25703239440918, 148.55360984802246, 87.16893196105957, 51.51534080505371, 51.48935317993164, 110.73660850524902, 71.79069519042969, 92.56172180175781, 72.296142578125, 61.214447021484375, 40.76337814331055, 60.803890228271484, 61.086416244506836, 61.37990951538086, 40.6496524810791, 61.25950813293457, 71.17223739624023, 71.0291862487793, 72.05915451049805, 40.56048393249512, 61.73276901245117, 50.64272880554199, 50.78721046447754, 51.08189582824707, 40.50421714782715, 40.410757064819336, 30.150890350341797, 50.86970329284668, 61.38038635253906, 61.369895935058594, 50.577402114868164, 61.106204986572266, 40.41719436645508, 71.54417037963867, 50.910234451293945, 29.956340789794922, 285.0339412689209, 102.74481773376465, 124.21488761901855, 81.59184455871582, 71.61951065063477, 102.01334953308105, 51.26142501831055, 71.71010971069336, 81.89058303833008, 102.73408889770508, 91.98856353759766, 82.33523368835449, 92.59462356567383, 214.64133262634277, 92.34213829040527, 123.22664260864258, 92.5908088684082, 92.61894226074219, 61.31625175476074, 92.37408638000488, 40.435075759887695, 72.04055786132812, 50.951242446899414, 61.22136116027832, 50.56047439575195, 71.32458686828613, 61.02633476257324, 135.65516471862793, 71.63691520690918, 199.2650032043457, 102.80632972717285, 81.88962936401367, 113.36302757263184, 115.11087417602539, 102.7216911315918, 91.80355072021484, 50.67110061645508, 82.19027519226074, 127.59613990783691, 40.48514366149902, 61.80405616760254, 94.19608116149902, 82.11421966552734, 102.69403457641602, 91.91775321960449, 176.53775215148926, 82.12924003601074, 82.13686943054199, 91.64309501647949, 388.27991485595703, 144.9594497680664, 82.37719535827637, 72.2193717956543, 61.34152412414551, 71.68388366699219, 51.641225814819336, 40.96508026123047, 30.474424362182617, 72.00002670288086, 81.97879791259766, 60.916900634765625, 50.681352615356445, 71.07830047607422, 30.76481819152832, 40.39430618286133, 40.31825065612793, 30.213594436645508, 51.12171173095703, 71.12264633178711, 40.318965911865234, 40.33541679382324, 40.162086486816406, 76.35116577148438, 71.90275192260742, 40.380239486694336, 40.54570198059082, 102.16617584228516, 81.66980743408203, 92.12541580200195, 81.77542686462402, 71.37155532836914, 40.45987129211426, 72.03412055969238, 50.83012580871582, 82.31520652770996, 71.82574272155762, 81.56991004943848, 137.45427131652832, 102.70571708679199, 102.62608528137207, 81.86745643615723, 81.79044723510742, 91.89772605895996, 81.17008209228516, 91.87817573547363, 163.47241401672363, 102.32734680175781, 82.89313316345215, 71.54655456542969, 97.18155860900879, 71.55966758728027, 61.443328857421875, 61.26236915588379, 50.6894588470459, 91.77136421203613, 61.16652488708496, 102.21505165100098, 112.98298835754395, 81.15625381469727, 71.49195671081543, 92.29874610900879, 71.49791717529297, 72.09300994873047, 87.71848678588867, 61.50937080383301, 61.269521713256836, 61.048030853271484, 71.72060012817383, 40.46177864074707, 60.90378761291504, 101.7909049987793, 81.88009262084961, 71.58470153808594, 123.44074249267578, 81.94923400878906, 50.99916458129883, 93.72639656066895, 71.47955894470215, 71.78068161010742, 103.05500030517578, 60.961008071899414, 61.116933822631836, 50.96745491027832, 30.010461807250977, 50.310373306274414, 84.11931991577148, 92.00644493103027, 82.37028121948242, 81.65979385375977, 81.9704532623291, 39.93415832519531, 164.75248336791992, 72.03793525695801, 50.95314979553223, 91.93682670593262, 134.23490524291992, 82.55767822265625, 175.89163780212402, 71.53654098510742, 51.28669738769531, 50.88496208190918, 92.11850166320801, 82.06439018249512, 122.50685691833496, 164.22605514526367, 81.5737247467041, 50.92263221740723, 71.74468040466309, 71.66886329650879, 71.67339324951172, 92.30685234069824, 61.49411201477051, 61.689138412475586, 81.79807662963867, 61.6452693939209, 30.279159545898438, 81.86984062194824, 71.62976264953613, 71.13194465637207, 81.83026313781738, 71.40755653381348, 60.88900566101074, 81.92300796508789, 50.89569091796875, 40.552377700805664, 71.27571105957031, 50.736427307128906, 61.5992546081543, 81.89272880554199, 60.987234115600586, 71.34294509887695, 61.376333236694336, 82.81087875366211, 50.771474838256836, 61.04397773742676, 115.70286750793457, 81.7716121673584, 102.9367446899414, 132.83348083496094, 220.0617790222168, 102.4928092956543, 53.96127700805664, 158.9033603668213, 122.9701042175293, 102.43511199951172, 60.92357635498047, 91.57347679138184, 102.01096534729004, 81.79068565368652, 81.76875114440918, 123.48556518554688, 102.19454765319824, 71.72966003417969, 61.10811233520508, 51.03111267089844, 137.5143527984619, 81.75826072692871, 82.14306831359863, 50.733327865600586, 122.58625030517578, 71.4566707611084, 92.0095443725586, 114.69793319702148, 92.0877456665039, 91.96686744689941, 60.959577560424805, 81.47215843200684, 92.41604804992676, 81.54463768005371, 50.692081451416016, 92.24200248718262, 81.77042007446289, 60.7454776763916, 81.58612251281738, 92.12517738342285, 70.92070579528809, 60.72664260864258, 71.54655456542969, 134.94062423706055, 71.78092002868652, 102.27060317993164, 71.33603096008301, 132.92169570922852, 60.91022491455078, 102.28371620178223, 92.44918823242188, 71.31099700927734, 114.92180824279785, 50.74357986450195, 81.29358291625977, 114.9454116821289, 102.5395393371582, 81.2540054321289, 91.56537055969238, 81.77947998046875, 81.34293556213379, 81.44021034240723, 50.45151710510254, 80.79242706298828, 71.04611396789551, 101.84264183044434, 71.3043212890625, 92.31114387512207, 61.07831001281738, 61.10739707946777, 29.83713150024414, 50.27937889099121, 70.80864906311035, 50.63176155090332, 117.05183982849121, 71.94304466247559, 229.87723350524902, 275.6006717681885, 81.24756813049316, 156.74090385437012, 141.96205139160156, 158.10585021972656, 251.36208534240723, 143.71228218078613, 72.12615013122559, 91.81380271911621, 61.30385398864746, 81.8023681640625, 50.60720443725586, 81.56394958496094, 51.129817962646484, 40.772199630737305, 61.165809631347656, 71.33269309997559, 50.885915756225586, 60.8975887298584, 51.17321014404297, 50.63223838806152, 50.98104476928711, 40.456533432006836, 40.16995429992676, 50.28939247131348, 40.27152061462402, 81.65311813354492, 125.9453296661377, 50.47488212585449, 40.62700271606445, 71.47550582885742, 40.42220115661621, 81.04920387268066, 71.48027420043945, 122.62558937072754, 81.91943168640137, 50.89378356933594, 91.59445762634277, 123.1682300567627, 153.98836135864258, 144.4542407989502, 157.8824520111084, 102.06103324890137, 71.4883804321289, 91.74156188964844, 60.88590621948242, 71.68865203857422, 157.70959854125977, 60.98818778991699, 71.55871391296387, 81.4964771270752, 91.9642448425293, 81.34937286376953, 102.5094985961914, 92.14520454406738, 81.68148994445801, 72.86262512207031, 71.52819633483887, 101.98712348937988, 102.84709930419922, 72.0973014831543, 40.59791564941406, 50.96793174743652, 81.62093162536621, 102.18286514282227, 101.34196281433105, 102.6461124420166, 60.950279235839844, 50.62389373779297, 225.78167915344238, 112.65158653259277, 154.43801879882812, 164.87956047058105, 112.91146278381348, 136.44003868103027, 133.68892669677734, 163.5916233062744, 83.33659172058105, 82.11851119995117, 61.44213676452637, 50.81629753112793, 81.78114891052246, 51.0869026184082, 61.105966567993164, 61.27572059631348, 40.918827056884766, 61.04874610900879, 92.15927124023438, 71.29096984863281, 122.82514572143555, 102.27537155151367, 122.5583553314209, 81.62975311279297, 60.846567153930664, 71.2270736694336, 91.4459228515625, 50.96125602722168, 40.46320915222168, 50.33731460571289, 51.20515823364258, 50.53567886352539, 85.19887924194336, 61.475276947021484, 51.17630958557129, 61.449527740478516, 71.48504257202148, 122.79272079467773, 51.062822341918945, 104.67195510864258, 176.12004280090332, 81.78997039794922, 50.87423324584961, 124.01700019836426, 157.90724754333496, 143.28789710998535, 153.6567211151123, 112.37835884094238, 92.0705795288086, 92.47493743896484, 61.54036521911621, 82.2441577911377, 61.52677536010742, 40.37618637084961, 71.31671905517578, 71.37107849121094, 40.40932655334473, 102.63943672180176, 71.48885726928711, 81.73108100891113, 61.27524375915527, 50.771236419677734, 51.11551284790039, 50.57382583618164, 40.50111770629883, 40.221452713012695, 50.88925361633301, 71.01917266845703, 82.13019371032715, 71.51675224304199, 82.13472366333008, 61.371564865112305, 61.501264572143555, 50.98390579223633, 71.34318351745605, 122.53642082214355, 147.15266227722168, 102.51164436340332, 81.23540878295898, 40.50731658935547, 60.929059982299805, 50.74644088745117, 50.84633827209473, 81.56943321228027, 71.55466079711914, 112.93196678161621, 71.58875465393066, 71.47455215454102, 81.4666748046875, 81.49838447570801, 91.91322326660156, 81.23183250427246, 81.90441131591797, 50.692081451416016, 82.00407028198242, 61.09976768493652, 51.134586334228516, 50.911903381347656, 43.15042495727539, 50.696372985839844, 82.34620094299316, 50.93216896057129, 82.71980285644531, 51.13959312438965, 50.63295364379883, 50.79317092895508, 30.387401580810547, 71.4561939239502, 70.4948902130127, 92.0252799987793, 153.18608283996582, 113.12007904052734, 61.0659122467041, 81.95257186889648, 395.8590030670166, 154.17742729187012, 61.11574172973633, 144.02508735656738, 91.7351245880127, 136.00444793701172, 40.66658020019531, 92.91195869445801, 19.782066345214844, 40.929555892944336, 71.39348983764648, 91.6280746459961, 60.96911430358887, 110.1527214050293, 61.66863441467285, 113.1746768951416, 81.62903785705566, 123.54087829589844, 50.896406173706055, 102.3399829864502, 60.90116500854492, 71.14505767822266, 50.68206787109375, 82.08513259887695, 147.39370346069336, 82.94296264648438, 77.96597480773926, 123.21686744689941, 92.35167503356934, 71.58589363098145, 40.27915000915527, 158.28776359558105, 30.252456665039062, 51.0563850402832, 82.10182189941406, 60.86134910583496, 161.35311126708984, 269.77014541625977, 123.42047691345215, 101.75323486328125, 91.99118614196777, 123.05474281311035, 81.65717124938965, 71.72942161560059, 113.64173889160156, 82.01837539672852, 95.60036659240723, 71.59161567687988, 71.92444801330566, 61.61236763000488, 51.24807357788086, 71.0914134979248, 50.82535743713379, 51.02062225341797, 54.75473403930664, 40.355682373046875, 60.889482498168945, 40.41934013366699, 50.45962333679199, 60.75406074523926, 157.51981735229492, 95.16382217407227, 124.11189079284668, 81.6643238067627, 102.41889953613281, 51.34391784667969, 92.55242347717285, 40.85993766784668, 92.27633476257324, 101.70245170593262, 82.15188980102539, 81.76112174987793, 102.94365882873535, 102.28395462036133, 102.16093063354492, 81.81428909301758, 61.23828887939453, 50.81582069396973, 134.9966526031494, 114.46046829223633, 91.95542335510254, 71.37012481689453, 61.276912689208984, 50.69422721862793, 50.71306228637695, 39.99686241149902, 51.2852668762207, 40.11201858520508, 50.711631774902344, 50.56357383728027, 81.76589012145996, 60.971975326538086, 50.685882568359375, 94.0544605255127, 81.61687850952148, 112.64300346374512, 81.69031143188477, 176.4371395111084, 91.72773361206055, 92.4978256225586, 51.05018615722656, 61.16843223571777, 81.73513412475586, 72.21293449401855, 71.53010368347168, 40.37642478942871, 71.18701934814453, 113.1143569946289, 71.59781455993652, 81.80403709411621, 392.51160621643066, 122.95818328857422, 112.77079582214355, 112.17594146728516, 122.39360809326172, 101.9749641418457, 91.78328514099121, 71.65932655334473, 102.31661796569824, 58.16006660461426, 103.20234298706055, 93.11604499816895, 91.80259704589844, 71.65980339050293, 71.36154174804688, 322.9248523712158, 71.82955741882324, 76.51233673095703, 61.61975860595703, 61.2940788269043, 133.4054470062256, 92.06938743591309, 92.12613105773926, 92.07534790039062, 40.53044319152832, 74.04685020446777, 71.2137222290039, 60.82010269165039, 40.393829345703125, 101.89509391784668, 61.131954193115234, 50.630807876586914, 40.34852981567383, 112.54096031188965, 40.25673866271973, 101.68051719665527, 40.201663970947266, 91.5060043334961, 40.33041000366211, 105.37004470825195, 60.64605712890625, 133.21638107299805, 135.2975368499756, 82.00287818908691, 50.64892768859863, 29.928922653198242, 60.857534408569336, 125.40245056152344, 60.953617095947266, 102.82063484191895, 60.84585189819336, 123.4886646270752, 102.71024703979492, 40.72856903076172, 83.35685729980469, 61.06209754943848, 40.92764854431152, 82.05103874206543, 30.11631965637207, 50.63223838806152, 40.27724266052246, 40.20285606384277, 40.25554656982422, 40.14730453491211, 101.81713104248047, 60.74643135070801, 70.46937942504883, 81.59208297729492, 61.46073341369629, 113.19589614868164, 61.17510795593262, 71.55609130859375, 40.24386405944824, 71.05112075805664, 50.4755973815918, 71.66647911071777, 40.53068161010742, 30.275344848632812, 61.0966682434082, 40.39907455444336, 95.35622596740723, 50.69231986999512, 40.21620750427246, 50.3387451171875, 70.8925724029541, 143.1870460510254, 81.06732368469238, 101.7458438873291, 122.9405403137207, 71.7778205871582, 102.43964195251465, 40.574073791503906, 61.40732765197754, 91.84098243713379, 92.14591979980469, 112.94007301330566, 274.7337818145752, 112.99729347229004, 50.70757865905762, 133.2376003265381, 61.510324478149414, 50.12321472167969, 60.83321571350098, 91.06659889221191, 101.40371322631836, 143.2955265045166, 82.09848403930664, 91.95089340209961, 81.51888847351074, 165.48442840576172, 71.66743278503418, 92.09585189819336, 61.0201358795166, 71.21706008911133, 73.84777069091797, 60.93335151672363, 61.20920181274414, 50.514936447143555, 115.6923770904541, 40.89927673339844, 66.14065170288086, 92.3910140991211, 40.678977966308594, 61.07163429260254, 40.26317596435547, 40.3597354888916, 50.34279823303223, 50.611019134521484, 81.24208450317383, 92.66161918640137, 61.185359954833984, 61.27023696899414, 137.4337673187256, 71.38872146606445, 71.98882102966309, 81.74300193786621, 168.87927055358887, 72.01743125915527, 71.53677940368652, 30.354022979736328, 64.10884857177734, 111.47284507751465, 81.73847198486328, 102.21719741821289, 50.8580207824707, 92.15688705444336, 114.23683166503906, 71.38442993164062, 126.17802619934082, 71.1209774017334, 50.978899002075195, 50.6131649017334, 60.92500686645508, 60.8978271484375, 165.3745174407959, 71.75278663635254, 51.3005256652832, 101.76777839660645, 143.78690719604492, 91.59183502197266, 81.40230178833008, 157.58037567138672, 153.98216247558594, 112.57553100585938, 105.0572395324707, 154.59966659545898, 92.16165542602539, 71.11406326293945, 124.76086616516113, 82.26728439331055, 101.57155990600586, 82.00430870056152, 51.04541778564453, 50.77791213989258, 60.52207946777344, 50.4300594329834, 50.759077072143555, 81.26401901245117, 81.29572868347168, 145.5249786376953, 40.75789451599121, 50.55046081542969, 82.18646049499512, 71.46096229553223, 50.90618133544922, 71.42329216003418, 71.5489387512207, 102.44107246398926, 61.13290786743164, 50.5833625793457, 40.488243103027344, 50.51159858703613, 71.29931449890137, 132.87639617919922, 92.10610389709473, 70.94383239746094, 81.73465728759766, 92.45467185974121, 60.914039611816406, 92.29254722595215, 102.59103775024414, 81.81452751159668, 164.80469703674316, 82.03935623168945, 101.87244415283203, 71.84004783630371, 133.3153247833252, 91.94707870483398, 91.92419052124023, 192.6250457763672, 161.10610961914062, 81.81118965148926, 81.2835693359375, 185.1804256439209, 102.27084159851074, 50.942182540893555, 102.69832611083984, 61.55061721801758, 82.08155632019043, 60.492515563964844, 134.21392440795898, 81.76994323730469, 106.33373260498047, 136.1711025238037, 61.277151107788086, 328.4730911254883, 71.80953025817871, 187.1960163116455, 133.88752937316895, 146.40164375305176, 123.68273735046387, 92.44060516357422, 71.3491439819336, 102.12898254394531, 40.79318046569824, 50.43530464172363, 81.50744438171387, 126.8625259399414, 60.933828353881836, 71.84290885925293, 50.57096481323242, 92.16880798339844, 40.47751426696777, 71.96950912475586, 112.29872703552246, 51.12171173095703, 81.82668685913086, 102.14710235595703, 102.77271270751953, 92.66996383666992, 87.04137802124023, 157.43327140808105, 81.87389373779297, 92.11874008178711, 61.91396713256836, 61.6152286529541, 61.13696098327637, 71.5031623840332, 273.50544929504395, 92.83089637756348, 92.88930892944336, 73.75955581665039, 82.0455551147461, 71.58637046813965, 128.16762924194336, 240.96965789794922, 102.36930847167969, 143.6460018157959, 112.72692680358887, 114.58659172058105, 105.15761375427246, 92.55504608154297, 71.17152214050293, 40.799856185913086, 71.70724868774414, 40.22407531738281, 30.26437759399414, 82.42034912109375, 40.163516998291016, 82.33141899108887, 71.79689407348633, 40.195465087890625, 60.96601486206055, 40.58504104614258, 61.24544143676758, 95.47781944274902, 82.0765495300293, 50.83179473876953, 71.57635688781738, 82.17620849609375, 40.836334228515625, 71.57516479492188, 82.45706558227539, 40.71474075317383, 50.74763298034668, 50.55522918701172, 51.19681358337402, 62.061309814453125, 40.56429862976074, 61.51843070983887, 40.3904914855957, 30.52234649658203, 73.30942153930664, 62.49284744262695, 82.30733871459961, 101.87077522277832, 133.41784477233887, 159.61360931396484, 429.8896789550781, 124.06778335571289, 124.02558326721191, 51.17917060852051, 123.20542335510254, 184.98682975769043, 102.18119621276855, 50.64058303833008, 81.84480667114258, 123.21972846984863, 123.51441383361816, 81.91180229187012, 51.12910270690918, 81.80499076843262, 91.97735786437988, 71.41566276550293, 92.15188026428223, 61.4776611328125, 61.3558292388916, 71.09642028808594, 55.07159233093262, 117.85888671875, 92.02885627746582, 143.60451698303223, 72.0057487487793, 119.00091171264648, 50.77385902404785, 81.97474479675293, 61.15460395812988, 40.55523872375488, 144.9887752532959, 71.75827026367188, 164.19577598571777, 196.03824615478516, 107.5131893157959, 103.31177711486816, 50.7662296295166, 50.93502998352051, 40.52567481994629, 92.05317497253418, 50.37117004394531, 40.35639762878418, 40.49062728881836, 71.43211364746094, 61.09881401062012, 30.071020126342773, 71.0911750793457, 50.44960975646973, 334.9618911743164, 102.25582122802734, 113.06571960449219, 102.94866561889648, 103.45864295959473, 91.93563461303711, 92.35143661499023, 51.056623458862305, 97.05185890197754, 81.97712898254395, 40.433406829833984, 168.6694622039795, 71.41995429992676, 60.790061950683594, 164.0644073486328, 112.85138130187988, 91.21441841125488, 102.19812393188477, 92.010498046875, 225.98838806152344, 143.86844635009766, 71.79689407348633, 158.49614143371582, 51.009178161621094, 60.75859069824219, 40.23337364196777, 81.39538764953613, 71.36201858520508, 112.24007606506348, 123.50678443908691, 101.58824920654297, 103.03950309753418, 81.8479061126709, 91.94064140319824, 92.45157241821289, 123.22640419006348, 144.00458335876465, 190.7815933227539, 71.36201858520508, 81.5587043762207, 71.35963439941406, 71.44737243652344, 61.08236312866211, 50.54879188537598, 50.52804946899414, 256.1345100402832, 92.75388717651367, 147.14908599853516, 71.1965560913086, 40.25554656982422, 50.77767372131348, 40.84062576293945, 50.571441650390625, 60.896873474121094, 40.57717323303223, 81.98857307434082, 40.73739051818848, 71.77114486694336, 145.6453800201416, 40.66300392150879, 40.33041000366211, 40.746212005615234, 72.09086418151855, 50.43935775756836, 123.14653396606445, 91.67003631591797, 112.37645149230957, 51.097869873046875, 50.73118209838867, 403.26714515686035, 61.098575592041016, 102.9653549194336, 71.82550430297852, 50.75478553771973, 40.32492637634277, 70.92571258544922, 50.91738700866699, 40.451765060424805, 60.52589416503906, 81.64048194885254, 40.70758819580078, 309.90028381347656, 92.21816062927246, 61.78545951843262, 81.86841011047363, 40.64345359802246, 40.76528549194336, 40.93480110168457, 40.47036170959473, 30.659198760986328, 50.99058151245117, 30.632495880126953, 30.43198585510254, 40.41028022766113, 20.08199691772461, 30.488967895507812, 30.701637268066406, 40.569305419921875, 30.69925308227539, 40.28582572937012, 113.85107040405273, 30.44605255126953, 50.49610137939453, 40.45820236206055, 40.754079818725586, 40.69185256958008, 40.77601432800293, 40.641069412231445, 40.503740310668945, 40.39788246154785, 30.295372009277344, 30.350446701049805, 30.223608016967773, 40.33637046813965, 30.16972541809082, 30.423641204833984, 40.64035415649414, 40.74430465698242, 92.12684631347656, 91.38774871826172, 70.87492942810059, 81.16269111633301, 174.62825775146484, 112.50948905944824, 91.68100357055664, 71.44427299499512, 102.29253768920898, 91.47047996520996, 164.48569297790527, 92.1485424041748, 81.85935020446777, 124.15790557861328, 81.66050910949707, 92.53954887390137, 102.25987434387207, 71.14100456237793, 40.38834571838379, 50.6594181060791, 61.03038787841797, 40.45367240905762, 50.5833625793457, 60.89448928833008, 61.12360954284668, 40.5275821685791, 102.3874282836914, 71.25592231750488, 40.398359298706055, 71.40874862670898, 40.17972946166992, 40.50636291503906, 30.343294143676758, 40.44818878173828, 40.235042572021484, 60.849905014038086, 50.66370964050293, 60.86897850036621, 40.34018516540527, 127.30550765991211, 30.11345863342285, 40.73643684387207, 60.8677864074707, 65.82474708557129, 40.39597511291504, 40.39812088012695, 40.479421615600586, 40.27104377746582, 43.44797134399414, 50.3537654876709, 60.85324287414551, 60.71829795837402, 71.07186317443848, 136.80410385131836, 71.4561939239502, 40.51494598388672, 60.70542335510254, 29.981374740600586, 80.93428611755371, 71.05255126953125, 81.17532730102539, 81.36892318725586, 112.45608329772949, 81.70390129089355, 91.73250198364258, 101.8221378326416, 111.58037185668945, 71.23732566833496, 71.57564163208008, 163.4674072265625, 143.4488296508789, 71.24924659729004, 50.950050354003906, 135.50138473510742, 61.10978126525879, 102.16474533081055, 71.25592231750488, 70.86539268493652, 71.04134559631348, 70.92571258544922, 51.06186866760254, 60.56618690490723, 91.75610542297363, 81.5880298614502, 40.42530059814453, 60.46795845031738, 30.082225799560547, 40.09890556335449, 50.62508583068848, 71.21562957763672, 60.395002365112305, 60.62054634094238, 50.45580863952637, 40.39597511291504, 91.83955192565918, 61.284542083740234, 142.98295974731445, 60.62483787536621, 81.9234848022461, 81.67457580566406, 317.0011043548584, 133.15677642822266, 71.36201858520508, 71.37918472290039, 81.61807060241699, 258.3732604980469, 81.88986778259277, 112.46871948242188, 81.89249038696289, 82.26418495178223, 111.65761947631836, 61.40542030334473, 40.24863243103027, 112.59222030639648, 51.21970176696777, 71.25353813171387, 62.58559226989746, 60.58478355407715, 92.10562705993652, 40.364980697631836, 50.17209053039551, 81.35223388671875, 404.4463634490967, 71.56252861022949, 91.74823760986328, 112.28203773498535, 169.4169044494629, 122.89714813232422, 112.40720748901367, 164.60466384887695, 92.53334999084473, 61.2492561340332, 50.40121078491211, 115.68784713745117, 60.91451644897461, 71.1359977722168, 81.65574073791504, 157.69672393798828, 123.1987476348877, 81.64691925048828, 147.9945182800293, 40.80343246459961, 50.75669288635254, 71.55609130859375, 60.88900566101074, 50.617218017578125, 112.3957633972168, 112.6244068145752, 60.74094772338867, 101.4719009399414, 92.2708511352539, 115.05889892578125, 143.63884925842285, 163.81382942199707, 164.00623321533203, 71.04158401489258, 102.3712158203125, 71.07210159301758, 114.55178260803223, 92.12517738342285, 92.21076965332031, 70.95789909362793, 81.56728744506836, 40.41934013366699, 165.75956344604492, 153.71179580688477, 122.59483337402344, 122.8940486907959, 92.30804443359375, 71.43402099609375, 81.06780052185059, 112.93816566467285, 81.50935173034668, 71.38466835021973, 81.78281784057617, 50.762176513671875, 81.17794990539551, 84.36298370361328, 92.11301803588867, 51.09572410583496, 161.61656379699707, 133.79454612731934, 71.29430770874023, 82.30209350585938, 81.80356025695801, 102.63848304748535, 81.59923553466797, 61.05399131774902, 91.92371368408203, 60.97245216369629, 81.86078071594238, 71.5188980102539, 102.30135917663574, 61.14506721496582, 60.52756309509277, 122.61605262756348, 91.85624122619629, 92.22078323364258, 71.46668434143066, 60.689449310302734, 61.01512908935547, 86.38262748718262, 81.1913013458252, 112.87617683410645, 101.99761390686035, 101.8223762512207, 123.6879825592041, 217.8962230682373, 113.48819732666016, 71.37703895568848, 71.23804092407227, 143.47481727600098, 218.70160102844238, 81.6965103149414, 91.94684028625488, 124.35722351074219, 112.67304420471191, 204.25105094909668, 153.28288078308105, 102.4312973022461, 304.23688888549805, 154.81019020080566, 112.68782615661621, 106.2784194946289, 81.77900314331055, 71.47097587585449, 81.03466033935547, 81.46023750305176, 71.7000961303711, 91.91155433654785, 50.406455993652344, 122.35021591186523, 126.3570785522461, 40.88473320007324, 50.635576248168945, 40.29107093811035, 70.80650329589844, 40.19451141357422, 157.1042537689209, 103.08122634887695, 71.31648063659668, 50.61697959899902, 93.98341178894043, 112.90788650512695, 147.21965789794922, 112.9140853881836, 71.56777381896973, 81.52246475219727, 81.62879943847656, 71.32339477539062, 50.5831241607666, 92.12040901184082, 61.013221740722656, 40.48871994018555, 87.51249313354492, 40.24910926818848, 50.47106742858887, 50.48847198486328, 50.51302909851074, 40.5728816986084, 60.68563461303711, 91.66693687438965, 137.10856437683105, 112.82181739807129, 132.64107704162598, 81.43234252929688, 81.19678497314453, 102.34189033508301, 71.36654853820801, 103.14702987670898, 81.49003982543945, 153.87630462646484, 71.67339324951172, 109.86042022705078, 154.1430950164795, 81.97855949401855, 283.6651802062988, 113.19684982299805, 187.2859001159668, 41.496992111206055, 51.34773254394531, 40.62771797180176, 71.08402252197266, 61.101436614990234, 101.26519203186035, 194.83447074890137, 174.95489120483398, 81.64620399475098, 112.62655258178711, 92.12613105773926, 113.33656311035156, 70.85990905761719, 231.40716552734375, 175.034761428833, 112.67733573913574, 81.67147636413574, 71.83098793029785, 82.2606086730957, 71.73633575439453, 50.667524337768555, 137.63141632080078, 71.59137725830078, 40.60101509094238, 60.861825942993164, 86.51185035705566, 102.80728340148926, 164.7317409515381, 81.66217803955078, 50.95863342285156, 61.064720153808594, 92.19241142272949, 123.41070175170898, 71.49839401245117, 71.94232940673828, 71.43545150756836, 60.77170372009277, 81.47859573364258, 40.17782211303711, 81.80570602416992, 50.359487533569336, 81.70127868652344, 50.34828186035156, 61.03777885437012, 40.48585891723633, 71.01702690124512, 86.02452278137207, 81.99191093444824, 71.18058204650879, 81.39538764953613, 50.603628158569336, 61.00821495056152, 40.44818878173828, 60.78600883483887, 50.530433654785156, 50.77219009399414, 50.345659255981445, 40.1761531829834, 50.59456825256348, 30.286312103271484, 30.405044555664062, 286.3905429840088, 40.53330421447754, 92.53525733947754, 91.65787696838379, 113.17014694213867, 132.69948959350586, 134.3863010406494, 124.49431419372559, 71.32744789123535, 60.72378158569336, 81.7420482635498, 82.49402046203613, 64.92733955383301, 92.23031997680664, 285.7553958892822, 225.60882568359375, 123.28863143920898, 188.63892555236816, 92.24486351013184, 92.09132194519043, 113.1429672241211, 92.2849178314209, 207.56220817565918, 81.99405670166016, 61.295509338378906, 71.66934013366699, 60.6234073638916, 40.15779495239258, 40.114402770996094, 70.75333595275879, 90.90542793273926, 81.49170875549316, 40.1608943939209, 60.822248458862305, 86.6856575012207, 102.61869430541992, 133.14461708068848, 71.81954383850098, 115.23675918579102, 50.68397521972656, 50.989389419555664, 102.142333984375, 133.22019577026367, 70.67680358886719, 50.77528953552246, 50.53544044494629, 165.53497314453125, 61.212778091430664, 61.206817626953125, 91.8588638305664, 92.12279319763184, 50.75407028198242, 81.46524429321289, 50.35066604614258, 164.30258750915527, 136.37018203735352, 102.62060165405273, 51.05113983154297, 71.0597038269043, 71.45452499389648, 91.48931503295898, 81.41875267028809, 91.86863899230957, 71.53606414794922, 60.87350845336914, 71.29669189453125, 116.54281616210938, 71.72846794128418, 71.12002372741699, 70.89567184448242, 94.8493480682373, 81.43830299377441, 81.71534538269043, 30.104875564575195, 81.22658729553223, 122.40481376647949, 132.91382789611816, 113.1432056427002, 113.25979232788086, 71.37942314147949, 60.97579002380371, 40.23265838623047, 60.781240463256836, 50.614118576049805, 50.68159103393555, 50.64749717712402, 83.71710777282715, 91.85409545898438, 123.03423881530762]

loss_005 = loss_005[50:]
loss_01 = loss_01[50:]
loss_05 = loss_05[50:]
loss_1 = loss_1[50:]

no_loss = np.array(no_loss)/2
loss_005 = np.array(loss_005)/2
loss_01 = np.array(loss_01)/2
loss_05 = np.array(loss_05)/2
loss_1 = np.array(loss_1)/2

# print(np.mean(no_loss))
# print(np.mean(loss_005))
# print(np.mean(loss_01))
# print(np.mean(loss_05))
# print(np.mean(loss_1))
# exit(1)

# no_loss = [x-host_time_mean for x in no_loss]
# loss_005 = [x-host_time_mean for x in loss_005]
# loss_01 = [x-host_time_mean for x in loss_01]
# loss_05 = [x-host_time_mean for x in loss_05]
# loss_1 = [x-host_time_mean for x in loss_1]

# Reduce half delay to simulate 10 ms for now.
datalist = []
datalist.append(no_loss)
# datalist.append(loss_001)
datalist.append(loss_005)
datalist.append(loss_01)
datalist.append(loss_05)
datalist.append(loss_1)

datalist_mean = []
for data in datalist:
    datalist_mean.append(np.mean(data))
    print(np.mean(data))
    # print(np.std(data))

datalist_std = []
for data in datalist:
    datalist_std.append(np.std(data))

x_pos = np.arange(len(datalist))
fig, ax = plt.subplots()
ax.bar(x_pos, host_time_mean_list, yerr=host_time_std_list,  align='center', alpha=0.5, ecolor='black', capsize=10, color=raw_colors[6], label='Host Time')
ax.bar(x_pos, datalist_mean, yerr=datalist_std, align='center', alpha=0.5, ecolor='black', capsize=10, color=raw_colors, bottom=host_time_mean_list, label='Network Time')
# ax.bar(x_pos, datalist_mean, yerr=datalist_std, align='center', alpha=0.5, ecolor='black', capsize=10, color=raw_colors)
# ax.hlines(y=6.242, xmin=-0.5, xmax=len(x_pos)-0.5, linewidth=1, color='black', linestyles='dashed', label='Inference Time')
plt.legend(fontsize=20, edgecolor='black')
plt.grid()
# ydata = [5, 6, 10]
# ydata2 = [2.174670763, 0, 0]

# xdata = [1, 2, 3]

# fig, ax = plt.subplots()
# ax.bar(xdata, ydata, edgecolor='black', color=raw_colors, hatch='\\\\')
# ax.bar(xdata, ydata2, edgecolor='black', bottom=ydata, color='#ffde4b', hatch='*')

# mobilenet_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#6788e8', hatch='\\\\', label='MobileNet')
# convnext_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ff3a43', hatch='\\\\', label='Convnext Large')
# combined_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='mediumseagreen', hatch='\\\\', label='Combined')
# client_legend = mpatches.Patch(edgecolor='black', alpha=1, facecolor='#ffde4b', hatch='*', label='Client Cost')
# plt.legend(handles=[mobilenet_legend, convnext_legend, client_legend], loc=2, prop={'size': 14}, edgecolor='k')

# # ax.xaxis.set_visible(False)

# fontsize = 20
# fontweight = 'bold'
# fontproperties = {'family':'sans-serif','sans-serif':['Helvetica'],'weight' : fontweight, 'size' : fontsize}
plt.ylabel('Latency (ms)', fontsize=20)
# plt.ylim(0, 14)

plt.xticks(x_pos, city, )
ax.xaxis.set_tick_params(labelsize=20)
ax.yaxis.set_tick_params(labelsize=20)
# plt.legend(models)

plt.tight_layout()


pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/packet_loss/accuracy.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages
import sys
import matplotlib.ticker as mtick
raw_colors = ['#6788e8', '#ffde4b', '#ff3a43']
patterns = ['\\', '*', '-', 'x', '-']
markers = ['s', 'D', 'o', 'v', 'p', '*']
labels = ['0', '0.05%', '0.1%', '0.5%', '1%']
inic = [4.467776367, 4.467776367, 4.467776367, 4.467776367, 4.467776367]
grpc = [5, 6, 7, 8, 9]
http = [5, 6, 7, 8, 9]

figure_name = sys.argv[0][:-3]
print(figure_name)

# x = np.arange(len(labels))  # the label locations
# width = 0.2  # the width of the bars

# fig, ax = plt.subplots()
# rects1 = ax.bar(x - 0.2, inic, width, label='iNIC', color=raw_colors[0], hatch=patterns[0], edgecolor='black')
# rects2 = ax.bar(x + 0, grpc, width, label='gRPC', color=raw_colors[1], hatch=patterns[1], edgecolor='black')
# rects3 = ax.bar(x + 0.2, http, width, label='HTTP', color=raw_colors[2], hatch=patterns[2], edgecolor='black')

# ax.plot(yo, secondary_y=True)

# # Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel('Latency (ms)')
# ax.set_xticks(x, labels)

# # ax.bar_label(rects1, padding=3)
# # ax.bar_label(rects2, padding=3)
# # ax.bar_label(rects3, padding=3)

# fig.tight_layout()

# plt.show()


import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

width = .5 # width of a bar

system_name = 'BIF'

m1_t = pd.DataFrame({
    '0': [75, 72.4432752384, 69.728296613, 60.7735942124, 52.6903156856],
    '1': [80, 77.8424038145, 76.8209470569, 72.7186780664, 69.1322755672],
    '2': [85, 84.308204538, 84.2116080237, 83.1757645511, 81.8357448208],
    '3': [95.0674120355, 95.1249588951, 95.1866162447, 95.4024169681, 95.4353008879],
 '4': [96, 96, 96, 96, 96],
 '5': [96, 96, 96, 96, 96]})


# Confidence Threshold: 0.0 (75%), 5.7 (80%), 6.6 (85%), 7.55 (90%), 9.35 (95%)


# left_ax = m1_t[['iNIC','gRPC','HTTP']].plot(kind='bar', width = width, color=raw_colors, edgecolor='black')
# m1_t['0'].plot(marker="D", color='#ff3a43', linestyle="-", linewidth=2, markersize=10, label=system_name + ' A')
# m1_t['1'].plot(marker="D", color='#ffde4b', linestyle="-", linewidth=2, markersize=10, label=system_name + ' B')
m1_t['2'].plot(marker="D", color='#ff3a43', linestyle="-", linewidth=2, markersize=10, label=system_name + ' C')
# m1_t['3'].plot(marker="D", color='mediumseagreen', linestyle="-", linewidth=2, markersize=10, label=system_name + ' 95% Acc')
m1_t['4'].plot(marker="D", color='#6788e8', linestyle="-",linewidth=2, markersize=10, label='GPU systems')
# m1_t['bad_rate3'].plot(marker="D", color='#ff3a43', linestyle="-", linewidth=2, markersize=10)

right_ax = plt.gca()

# bars = left_ax.patches
# hatches = ''.join(h*len(m1_t) for h in patterns)

# for bar, hatch in zip(bars, hatches):
#     bar.set_hatch(hatch)
    
# plt.xlim([-width, len(m1_t['HTTP'])-width])
plt.xticks(range(len(labels)), labels, fontsize=18)
plt.yticks(fontsize=18)

plt.ylim([0, 100])

right_ax.set_ylabel('Top5 Accuracy', fontsize=18)
right_ax.set_xlabel('Packet Loss Rate', fontsize=18)
# left_ax.set_ylabel('Latency (ms)', fontsize=18)
plt.yticks([0, 30, 50, 70, 85, 100], fontsize=18)
right_ax.yaxis.set_major_formatter(mtick.PercentFormatter(100, decimals=0))
plt.legend(loc='best', fontsize=18, edgecolor='black')
plt.tight_layout()
plt.grid()
pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/packet_loss/backup_figures/accuracy/accuracy.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages
import sys
raw_colors = ['#6788e8', '#ffde4b', '#ff3a43']
patterns = ['\\', '*', '-', 'x', '-']
markers = ['s', 'D', 'o', 'v', 'p', '*']
labels = ['0', '0.1%', '1%', '5%', '10%']
inic = [4.467776367, 4.467776367, 4.467776367, 4.467776367, 4.467776367]
grpc = [5, 6, 7, 8, 9]
http = [5, 6, 7, 8, 9]

figure_name = sys.argv[0][:-3]
print(figure_name)

# x = np.arange(len(labels))  # the label locations
# width = 0.2  # the width of the bars

# fig, ax = plt.subplots()
# rects1 = ax.bar(x - 0.2, inic, width, label='iNIC', color=raw_colors[0], hatch=patterns[0], edgecolor='black')
# rects2 = ax.bar(x + 0, grpc, width, label='gRPC', color=raw_colors[1], hatch=patterns[1], edgecolor='black')
# rects3 = ax.bar(x + 0.2, http, width, label='HTTP', color=raw_colors[2], hatch=patterns[2], edgecolor='black')

# ax.plot(yo, secondary_y=True)

# # Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel('Latency (ms)')
# ax.set_xticks(x, labels)
# ax.legend()

# # ax.bar_label(rects1, padding=3)
# # ax.bar_label(rects2, padding=3)
# # ax.bar_label(rects3, padding=3)

# fig.tight_layout()

# plt.show()


import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

width = .5 # width of a bar

m1_t = pd.DataFrame({
    'iNIC' : [4.467776367, 4.467776367, 4.467776367, 4.467776367, 4.467776367],
    'gRPC' : [5, 6, 7, 8, 9],
    'HTTP' : [5, 6, 7, 8, 9],
 'bad_rate' : [90,87,85,80,75]})

# left_ax = m1_t[['iNIC','gRPC','HTTP']].plot(kind='bar', width = width, color=raw_colors, edgecolor='black')
m1_t['bad_rate'].plot(marker="D", color='#ff3a43', linestyle="-", linewidth=2, markersize=10)

right_ax = plt.gca()

# bars = left_ax.patches
# hatches = ''.join(h*len(m1_t) for h in patterns)

# for bar, hatch in zip(bars, hatches):
#     bar.set_hatch(hatch)
    
plt.xlim([-width, len(m1_t['HTTP'])-width])
plt.xticks(range(len(labels)), labels, fontsize=18)

plt.ylim([0, 100])

right_ax.set_ylabel('Top5 Accuracy', fontsize=18)
# left_ax.set_ylabel('Latency (ms)', fontsize=18)

plt.tight_layout()
plt.grid()
pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/packet_loss/backup_figures/latency/latency.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages
import sys
raw_colors = ['#6788e8', '#ffde4b', '#ff3a43']
patterns = ['\\', '*', '-', 'x', '-']
markers = ['s', 'D', 'o', 'v', 'p', '*']
labels = ['0', '0.1%', '1%', '5%', '10%']
inic = [4.467776367, 4.467776367, 4.467776367, 4.467776367, 4.467776367]
grpc = [5, 6, 7, 8, 9]
http = [5, 6, 7, 8, 9]

figure_name = sys.argv[0][:-3]
print(figure_name)

# x = np.arange(len(labels))  # the label locations
# width = 0.2  # the width of the bars

# fig, ax = plt.subplots()
# rects1 = ax.bar(x - 0.2, inic, width, label='iNIC', color=raw_colors[0], hatch=patterns[0], edgecolor='black')
# rects2 = ax.bar(x + 0, grpc, width, label='gRPC', color=raw_colors[1], hatch=patterns[1], edgecolor='black')
# rects3 = ax.bar(x + 0.2, http, width, label='HTTP', color=raw_colors[2], hatch=patterns[2], edgecolor='black')

# ax.plot(yo, secondary_y=True)

# # Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel('Latency (ms)')
# ax.set_xticks(x, labels)
# ax.legend()

# # ax.bar_label(rects1, padding=3)
# # ax.bar_label(rects2, padding=3)
# # ax.bar_label(rects3, padding=3)

# fig.tight_layout()

# plt.show()


import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

width = .5 # width of a bar

m1_t = pd.DataFrame({
    'iNIC (TO)' : [4.467776367, 4.467776367, 4.467776367, 4.467776367, 4.467776367],
    'gRPC (TO)' : [5, 6, 7, 8, 9],
    'HTTP (TO)' : [5, 6, 7, 8, 9],})

left_ax = m1_t[['iNIC (TO)','gRPC (TO)','HTTP (TO)']].plot(kind='bar', width = width, color=raw_colors, edgecolor='black')
# m1_t['bad_rate'].plot(secondary_y=True, marker="s", color='mediumseagreen', linestyle="-", linewidth=2, markersize=10)

# right_ax = plt.gca()

bars = left_ax.patches
hatches = ''.join(h*len(m1_t) for h in patterns)

for bar, hatch in zip(bars, hatches):
    bar.set_hatch(hatch)
    
# plt.xlim([-width, len(m1_t['HTTP'])-width])
# # right_ax.set_xticklabels(labels, fontsize=18)

# plt.ylim([50, 100])

# # right_ax.set_ylabel('Top5 Accuracy', fontsize=18)
left_ax.set_ylabel('Latency (ms)', fontsize=18)

plt.tight_layout()

pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/packet_loss/backup_figures/latency_accuracy/latency_accuracy.py <==
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages
import sys
raw_colors = ['#6788e8', '#ffde4b', '#ff3a43']
patterns = ['\\', '*', '-', 'x', '-']
markers = ['s', 'D', 'o', 'v', 'p', '*']
labels = ['0', '0.1%', '1%', '5%', '10%']
inic = [4.467776367, 4.467776367, 4.467776367, 4.467776367, 4.467776367]
grpc = [5, 6, 7, 8, 9]
http = [5, 6, 7, 8, 9]

figure_name = sys.argv[0][:-3]
print(figure_name)

# x = np.arange(len(labels))  # the label locations
# width = 0.2  # the width of the bars

# fig, ax = plt.subplots()
# rects1 = ax.bar(x - 0.2, inic, width, label='iNIC', color=raw_colors[0], hatch=patterns[0], edgecolor='black')
# rects2 = ax.bar(x + 0, grpc, width, label='gRPC', color=raw_colors[1], hatch=patterns[1], edgecolor='black')
# rects3 = ax.bar(x + 0.2, http, width, label='HTTP', color=raw_colors[2], hatch=patterns[2], edgecolor='black')

# ax.plot(yo, secondary_y=True)

# # Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel('Latency (ms)')
# ax.set_xticks(x, labels)
# ax.legend()

# # ax.bar_label(rects1, padding=3)
# # ax.bar_label(rects2, padding=3)
# # ax.bar_label(rects3, padding=3)

# fig.tight_layout()

# plt.show()


import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

width = .5 # width of a bar

m1_t = pd.DataFrame({
    'iNIC' : [4.467776367, 4.467776367, 4.467776367, 4.467776367, 4.467776367],
    'gRPC' : [5, 6, 7, 8, 9],
    'HTTP' : [5, 6, 7, 8, 9],
 'bad_rate' : [90,87,76,62,55]})

left_ax = m1_t[['iNIC','gRPC','HTTP']].plot(kind='bar', width = width, color=raw_colors, edgecolor='black')
m1_t['bad_rate'].plot(secondary_y=True, marker="s", color='mediumseagreen', linestyle="-", linewidth=2, markersize=10)

right_ax = plt.gca()

bars = left_ax.patches
hatches = ''.join(h*len(m1_t) for h in patterns)

for bar, hatch in zip(bars, hatches):
    bar.set_hatch(hatch)
    
plt.xlim([-width, len(m1_t['HTTP'])-width])
right_ax.set_xticklabels(labels, fontsize=18)

plt.ylim([50, 100])

right_ax.set_ylabel('Top5 Accuracy', fontsize=18)
left_ax.set_ylabel('Latency (ms)', fontsize=18)

plt.tight_layout()

pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/packet_loss/confidence_threshold_loss.py <==
from cProfile import label
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages
import sys
raw_colors = ['#6788e8', '#ffde4b', '#ff3a43']
patterns = ['\\', '*', '-', 'x', '-']
markers = ['s', 'D', 'o', 'v', 'p', '*']
labels = ['0', '10', '20', '30', '40']
inic = [4.467776367, 4.467776367, 4.467776367, 4.467776367, 4.467776367]
grpc = [5, 6, 7, 8, 9]
http = [5, 6, 7, 8, 9]

figure_name = sys.argv[0][:-3]
print(figure_name)

# x = np.arange(len(labels))  # the label locations
# width = 0.2  # the width of the bars

# fig, ax = plt.subplots()
# rects1 = ax.bar(x - 0.2, inic, width, label='iNIC', color=raw_colors[0], hatch=patterns[0], edgecolor='black')
# rects2 = ax.bar(x + 0, grpc, width, label='gRPC', color=raw_colors[1], hatch=patterns[1], edgecolor='black')
# rects3 = ax.bar(x + 0.2, http, width, label='HTTP', color=raw_colors[2], hatch=patterns[2], edgecolor='black')

# ax.plot(yo, secondary_y=True)

# # Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel('Latency (ms)')
# ax.set_xticks(x, labels)
# ax.legend()

# # ax.bar_label(rects1, padding=3)
# # ax.bar_label(rects2, padding=3)
# # ax.bar_label(rects3, padding=3)

# fig.tight_layout()

# plt.show()


import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

width = .5 # width of a bar

# define data values
x = np.array([x for x in range(0, 40)])
y0 = np.arange(70, 90, 0.5)
y1 = np.arange(68, 88, 0.5)
y2 = np.arange(65, 85, 0.5)
y3 = np.arange(62, 82, 0.5)
y4 = np.arange(60, 80, 0.5)

# x = np.array([])  # X-axis points
# y = x*2  # Y-axis points

  
plt.plot(x, y0, marker=markers[0], color='#6788e8', linestyle="-", linewidth=2, markersize=5, label='No Loss')  # Plot the chart
plt.plot(x, y1, marker=markers[1], color='#ffde4b', linestyle="-", linewidth=2, markersize=5, label='0.01%')  # Plot the chart
plt.plot(x, y2, marker=markers[2], color='#ff3a43', linestyle="-", linewidth=2, markersize=5, label='0.1%')  # Plot the chart
plt.plot(x, y3, marker=markers[3], color='mediumseagreen', linestyle="-", linewidth=2, markersize=5, label='1%')  # Plot the chart
plt.plot(x, y4, marker=markers[4], color='plum', linestyle="-", linewidth=2, markersize=5, label='5%')  # Plot the chart

plt.xticks(fontsize=18)
plt.yticks(fontsize=18)

plt.ylim([0, 100])
plt.legend(loc='best', fontsize=18)
plt.ylabel('FPGA Top5 Accuracy', fontsize=18)
plt.xlabel('Confidence Threshold', fontsize=18)
# left_ax.set_ylabel('Latency (ms)', fontsize=18)

plt.tight_layout()
plt.grid()
pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/packet_loss/cost_C.py <==
from urllib import request
from sklearn import preprocessing
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages
import sys
import matplotlib.ticker as mtick

sysname = 'BIF-L'
# 'mediumseagreen', 'plum',
raw_colors = ['mediumseagreen', 'plum', '#6788e8']
patterns = ['\\', '/', '-', 'x', '-']
markers = ['s', 'D', 'o', 'v', 'p', '*']
labels = ['0', '0.05%', '0.1%', '0.5%', '1%', 'Without\nBIF-C']
inic = [4.467776367, 4.467776367, 4.467776367, 4.467776367, 4.467776367]
grpc = [5, 6, 7, 8, 9]
http = [5, 6, 7, 8, 9]

figure_name = sys.argv[0][:-3]
print(figure_name)

# x = np.arange(len(labels))  # the label locations
# width = 0.2  # the width of the bars

# fig, ax = plt.subplots()
# rects1 = ax.bar(x - 0.2, inic, width, label='iNIC', color=raw_colors[0], hatch=patterns[0], edgecolor='black')
# rects2 = ax.bar(x + 0, grpc, width, label='gRPC', color=raw_colors[1], hatch=patterns[1], edgecolor='black')
# rects3 = ax.bar(x + 0.2, http, width, label='HTTP', color=raw_colors[2], hatch=patterns[2], edgecolor='black')

# ax.plot(yo, secondary_y=True)

# # Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel('Latency (ms)')
# ax.set_xticks(x, labels)
# ax.legend()

# # ax.bar_label(rects1, padding=3)
# # ax.bar_label(rects2, padding=3)
# # ax.bar_label(rects3, padding=3)

# fig.tight_layout()

# plt.show()


import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
width = .5 # width of a bar


def normalized(raw):
    return [float(i)/max(raw) for i in raw]

gpu_decode_time = [1281, 1234, 1226, 1226, 1101]
gpu_inference_time = [4855, 4903, 4858, 4773, 5578]
gpu_total_time = np.array(gpu_decode_time) + np.array(gpu_inference_time)

gpu_decode_time_mean = np.mean(gpu_decode_time)
gpu_inference_time_mean = np.mean(gpu_inference_time)
gpu_total_time_mean = np.mean(gpu_total_time)
gpu_decode_time_std = np.std(gpu_decode_time)
gpu_inference_time_std = np.std(gpu_inference_time)
gpu_total_time_std = np.std(gpu_total_time)

print(gpu_inference_time_mean, gpu_total_time_mean)
gpu_decode_flow = [gpu_inference_time_mean, gpu_total_time_mean]
normalized_gpu_decode_flow = normalized(gpu_decode_flow)



handled_75_precentage = [0, 0]
handled_80_precentage = [
    16551/(32105+16551) * normalized_gpu_decode_flow[0], 16551/(32105+16551) * normalized_gpu_decode_flow[1]]
handled_85_precentage = [
    32137/(16519+32137) * normalized_gpu_decode_flow[0], 32137/(16519+32137) * normalized_gpu_decode_flow[1]]
# handled_gpu_precentage = [4858/(4858+1226), (4858+1226)/(4858+1226)]
print(normalized_gpu_decode_flow)
print(handled_80_precentage)

# Confidence Threshold: 0.0 (75%), 5.7 (80%), 6.6 (85%), 7.55 (90%), 9.35 (95%)

full_utilization = 7.879687097245949
full_utilization_std = 3.0643603261722405

# target_acc75 = 1.3729008559025635
# target_acc75_std = 1.0112940506383943

# target_acc80 = 1.7403424269020287
# target_acc80_std = 1.2771127710454393

target_acc85_005 = 2.304609148844607
target_acc85_005_std = 2.688284055780864

target_acc85_01 = 2.550246703104841
target_acc85_01_std = 2.758040871729491

target_acc85_05 = 3.376423188764598
target_acc85_05_std = 2.9862147180958116

target_acc85_1 = 3.9377881897698455
target_acc85_1_std = 3.0707465815002233

target_acc85_005_percent = target_acc85_005 / full_utilization
target_acc85_01_percent = target_acc85_01 / full_utilization
target_acc85_05_percent = target_acc85_05 / full_utilization
target_acc85_1_percent = target_acc85_1 / full_utilization

# target_acc95 = 5.0063358022260624
# target_acc95_std = 1.991401215585178

requests_all = 48656

util_85_0 = 36755 / requests_all
util_85_005 = 34593 / requests_all
util_85_01 = 33033 / requests_all
util_85_05 = 27866 / requests_all
util_85_1 = 24374 / requests_all




full_utilization_0 = 5.853002057379748

target_acc85_0 = 2.4707335720075707
target_acc85_percent_0 = target_acc85_0 / full_utilization_0

# error_bar = [target_acc75_std, target_acc80_std,
#              target_acc85_std, target_acc95_std, full_utilization_std]

m1_t = pd.DataFrame({
    'GPU Utilization': [1 - util_85_0, 1 - util_85_005, 1 - util_85_01, 1 - util_85_05, 1 - util_85_1, 1],
})
# m1_t = pd.DataFrame({
#     'GPU Handled' : [handled_75_precentage, 0.4, 0.6, 1],
#     'FPGA Handled' : [0.8, 0.6, 0.4, 0],})

left_ax = m1_t[['GPU Utilization']].plot(
    kind='bar',  width=width, color=raw_colors, edgecolor='black')
# m1_t['bad_rate'].plot(secondary_y=True, marker="s", color='mediumseagreen', linestyle="-", linewidth=2, markersize=10)
print(m1_t)
# right_ax = plt.gca()

bars = left_ax.patches
hatches = ''.join(h*len(m1_t) for h in patterns)

for bar, hatch in zip(bars, hatches):
    bar.set_hatch(hatch)
    
# plt.xlim([-width, len(m1_t['HTTP'])-width])
left_ax.set_xticklabels(labels, fontsize=18, rotation=0)
left_ax.grid()
plt.legend(prop={'size': 18}, edgecolor='k')
# left_ax.get_legend().remove()
plt.ylim([0, 1.1])

# # right_ax.set_ylabel('Top5 Accuracy', fontsize=18)
left_ax.set_ylabel('GPU Utilization', fontsize=18)
# left_ax.set_xlabel('Packet Loss Rate', fontsize=18)

left_ax.xaxis.set_tick_params(labelsize=18)
left_ax.yaxis.set_tick_params(labelsize=18)
left_ax.yaxis.set_major_formatter(mtick.PercentFormatter(1.0))

plt.tight_layout()

pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/packet_loss/cost_L.py <==
from urllib import request
from sklearn import preprocessing
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages
import sys
import matplotlib.ticker as mtick

sysname = 'BIF-L'
# 'mediumseagreen', 'plum',
raw_colors = ['mediumseagreen', 'plum', '#6788e8']
patterns = ['\\', '/', '-', 'x', '-']
markers = ['s', 'D', 'o', 'v', 'p', '*']
labels = ['0', '0.05%', '0.1%', '0.5%', '1%', 'Without\nBIF-L']
inic = [4.467776367, 4.467776367, 4.467776367, 4.467776367, 4.467776367]
grpc = [5, 6, 7, 8, 9]
http = [5, 6, 7, 8, 9]

figure_name = sys.argv[0][:-3]
print(figure_name)

# x = np.arange(len(labels))  # the label locations
# width = 0.2  # the width of the bars

# fig, ax = plt.subplots()
# rects1 = ax.bar(x - 0.2, inic, width, label='iNIC', color=raw_colors[0], hatch=patterns[0], edgecolor='black')
# rects2 = ax.bar(x + 0, grpc, width, label='gRPC', color=raw_colors[1], hatch=patterns[1], edgecolor='black')
# rects3 = ax.bar(x + 0.2, http, width, label='HTTP', color=raw_colors[2], hatch=patterns[2], edgecolor='black')

# ax.plot(yo, secondary_y=True)

# # Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel('Latency (ms)')
# ax.set_xticks(x, labels)
# ax.legend()

# # ax.bar_label(rects1, padding=3)
# # ax.bar_label(rects2, padding=3)
# # ax.bar_label(rects3, padding=3)

# fig.tight_layout()

# plt.show()


import matplotlib.pyplot as plt
import numpy as np
import pandas as pd
width = .5 # width of a bar


def normalized(raw):
    return [float(i)/max(raw) for i in raw]

gpu_decode_time = [1281, 1234, 1226, 1226, 1101]
gpu_inference_time = [4855, 4903, 4858, 4773, 5578]
gpu_total_time = np.array(gpu_decode_time) + np.array(gpu_inference_time)

gpu_decode_time_mean = np.mean(gpu_decode_time)
gpu_inference_time_mean = np.mean(gpu_inference_time)
gpu_total_time_mean = np.mean(gpu_total_time)
gpu_decode_time_std = np.std(gpu_decode_time)
gpu_inference_time_std = np.std(gpu_inference_time)
gpu_total_time_std = np.std(gpu_total_time)

print(gpu_inference_time_mean, gpu_total_time_mean)
gpu_decode_flow = [gpu_inference_time_mean, gpu_total_time_mean]
normalized_gpu_decode_flow = normalized(gpu_decode_flow)



handled_75_precentage = [0, 0]
handled_80_precentage = [
    16551/(32105+16551) * normalized_gpu_decode_flow[0], 16551/(32105+16551) * normalized_gpu_decode_flow[1]]
handled_85_precentage = [
    32137/(16519+32137) * normalized_gpu_decode_flow[0], 32137/(16519+32137) * normalized_gpu_decode_flow[1]]
# handled_gpu_precentage = [4858/(4858+1226), (4858+1226)/(4858+1226)]
print(normalized_gpu_decode_flow)
print(handled_80_precentage)

# Confidence Threshold: 0.0 (75%), 5.7 (80%), 6.6 (85%), 7.55 (90%), 9.35 (95%)

full_utilization = 7.879687097245949
full_utilization_std = 3.0643603261722405

# target_acc75 = 1.3729008559025635
# target_acc75_std = 1.0112940506383943

# target_acc80 = 1.7403424269020287
# target_acc80_std = 1.2771127710454393

target_acc85_005 = 2.304609148844607
target_acc85_005_std = 2.688284055780864

target_acc85_01 = 2.550246703104841
target_acc85_01_std = 2.758040871729491

target_acc85_05 = 3.376423188764598
target_acc85_05_std = 2.9862147180958116

target_acc85_1 = 3.9377881897698455
target_acc85_1_std = 3.0707465815002233

target_acc85_005_percent = target_acc85_005 / full_utilization
target_acc85_01_percent = target_acc85_01 / full_utilization
target_acc85_05_percent = target_acc85_05 / full_utilization
target_acc85_1_percent = target_acc85_1 / full_utilization

# target_acc95 = 5.0063358022260624
# target_acc95_std = 1.991401215585178

requests_all = 48656

# util_85_0 = 36755 / requests_all
# util_85_005 = 34593 / requests_all
# util_85_01 = 33033 / requests_all
# util_85_05 = 27866 / requests_all
# util_85_1 = 24374 / requests_all




full_utilization_0 = 5.853002057379748

target_acc85_0 = 2.4707335720075707
target_acc85_percent_0 = target_acc85_0 / full_utilization_0

# error_bar = [target_acc75_std, target_acc80_std,
#              target_acc85_std, target_acc95_std, full_utilization_std]

m1_t = pd.DataFrame({
    'GPU Utilization': [target_acc85_percent_0, target_acc85_005_percent, target_acc85_01_percent, target_acc85_05_percent, target_acc85_1_percent, 1],
})
# m1_t = pd.DataFrame({
#     'GPU Handled' : [handled_75_precentage, 0.4, 0.6, 1],
#     'FPGA Handled' : [0.8, 0.6, 0.4, 0],})

left_ax = m1_t[['GPU Utilization']].plot(
    kind='bar',  width=width, color=raw_colors, edgecolor='black')
# m1_t['bad_rate'].plot(secondary_y=True, marker="s", color='mediumseagreen', linestyle="-", linewidth=2, markersize=10)
print(m1_t)
# right_ax = plt.gca()

bars = left_ax.patches
hatches = ''.join(h*len(m1_t) for h in patterns)

for bar, hatch in zip(bars, hatches):
    bar.set_hatch(hatch)
    
# plt.xlim([-width, len(m1_t['HTTP'])-width])
left_ax.set_xticklabels(labels, fontsize=18, rotation=0)
left_ax.grid()
plt.legend(prop={'size': 18}, edgecolor='k')
# left_ax.get_legend().remove()
plt.ylim([0, 1.1])

# # right_ax.set_ylabel('Top5 Accuracy', fontsize=18)
left_ax.set_ylabel('GPU Utilization', fontsize=18)
# left_ax.set_xlabel('Packet Loss Rate', fontsize=18)

left_ax.xaxis.set_tick_params(labelsize=18)
left_ax.yaxis.set_tick_params(labelsize=18)
left_ax.yaxis.set_major_formatter(mtick.PercentFormatter(1.0))

plt.tight_layout()

pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/packet_loss/fpga_handled.py <==
from urllib import request
import matplotlib.pyplot as plt
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages
import sys
import matplotlib.ticker as mtick
raw_colors = ['#6788e8', '#ffde4b', '#ff3a43']
patterns = ['\\', '*', '-', 'x', '-']
markers = ['s', 'D', 'o', 'v', 'p', '*']
labels = ['0', '0.05%', '0.1%', '0.5%', '1%']
inic = [4.467776367, 4.467776367, 4.467776367, 4.467776367, 4.467776367]
grpc = [5, 6, 7, 8, 9]
http = [5, 6, 7, 8, 9]

figure_name = sys.argv[0][:-3]
print(figure_name)

# x = np.arange(len(labels))  # the label locations
# width = 0.2  # the width of the bars

# fig, ax = plt.subplots()
# rects1 = ax.bar(x - 0.2, inic, width, label='iNIC', color=raw_colors[0], hatch=patterns[0], edgecolor='black')
# rects2 = ax.bar(x + 0, grpc, width, label='gRPC', color=raw_colors[1], hatch=patterns[1], edgecolor='black')
# rects3 = ax.bar(x + 0.2, http, width, label='HTTP', color=raw_colors[2], hatch=patterns[2], edgecolor='black')

# ax.plot(yo, secondary_y=True)

# # Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel('Latency (ms)')
# ax.set_xticks(x, labels)

# # ax.bar_label(rects1, padding=3)
# # ax.bar_label(rects2, padding=3)
# # ax.bar_label(rects3, padding=3)

# fig.tight_layout()

# plt.show()


import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

width = .5 # width of a bar

system_name = 'BIF'

requests_all = 48656

m1_t = pd.DataFrame({
    '0': [48656, 48613, 48540, 48161, 47669],
    '1': [44642, 43512, 42426, 38949, 36298],
    '2': [36755, 34593, 33033, 27866, 24374],
    '3': [95.0674120355, 95.1249588951, 95.1866162447, 95.4024169681, 95.4353008879],
 '4': [96, 96, 96, 96, 96],
 '5': [96, 96, 96, 96, 96]}) / requests_all


# Confidence Threshold: 0.0 (75%), 5.7 (80%), 6.6 (85%), 7.55 (90%), 9.35 (95%)


# left_ax = m1_t[['iNIC','gRPC','HTTP']].plot(kind='bar', width = width, color=raw_colors, edgecolor='black')
m1_t['0'].plot(marker="D", color='#ff3a43', linestyle="-", linewidth=2, markersize=10, label=system_name + ' A')
m1_t['1'].plot(marker="D", color='#ffde4b', linestyle="-", linewidth=2, markersize=10, label=system_name + ' B')
m1_t['2'].plot(marker="D", color='plum', linestyle="-", linewidth=2, markersize=10, label=system_name + ' C')
# m1_t['3'].plot(marker="D", color='mediumseagreen', linestyle="-", linewidth=2, markersize=10, label=system_name + ' 95% Acc')
m1_t['4'].plot(marker="D", color='#6788e8', linestyle="-",linewidth=2, markersize=10, label='GPU systems')
# m1_t['bad_rate3'].plot(marker="D", color='#ff3a43', linestyle="-", linewidth=2, markersize=10)

right_ax = plt.gca()

# bars = left_ax.patches
# hatches = ''.join(h*len(m1_t) for h in patterns)

# for bar, hatch in zip(bars, hatches):
#     bar.set_hatch(hatch)
    
# plt.xlim([-width, len(m1_t['HTTP'])-width])
plt.xticks(range(len(labels)), labels, fontsize=18)
plt.yticks(fontsize=18)

# plt.ylim([0, 100])

right_ax.set_ylabel('Requests FPGA handled', fontsize=18)
right_ax.set_xlabel('Packet Loss Rate', fontsize=18)
# left_ax.set_ylabel('Latency (ms)', fontsize=18)
right_ax.yaxis.set_major_formatter(mtick.PercentFormatter(1, decimals=0))
plt.legend(loc='best', fontsize=18, bbox_to_anchor=(0.1, 0.1, 0.5, 0.5), edgecolor='black')
plt.tight_layout()
plt.grid()
pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()

==> figures/packet_loss/latency.py <==
import matplotlib.pyplot as plt
import matplotlib
import numpy as np
from matplotlib.backends.backend_pdf import PdfPages
import sys
from matplotlib.pyplot import figure
raw_colors = ['#6788e8', '#ffde4b', '#ff3a43', 'mediumseagreen', 'plum']
patterns = ['\\', '/', '-', 'x', '-']
markers = ['s', 'D', 'o', 'v', 'p', '*']
labels = ['0', '0.05%', '0.1%', '0.5%', '1%']
inic = [4.467776367, 4.467776367, 4.467776367, 4.467776367, 4.467776367]
grpc = [5, 6, 7, 8, 9]
http = [5, 6, 7, 8, 9]

figure_name = sys.argv[0][:-3]
print(figure_name)

# x = np.arange(len(labels))  # the label locations
# width = 0.2  # the width of the bars

# fig, ax = plt.subplots()
# rects1 = ax.bar(x - 0.2, inic, width, label='iNIC', color=raw_colors[0], hatch=patterns[0], edgecolor='black')
# rects2 = ax.bar(x + 0, grpc, width, label='gRPC', color=raw_colors[1], hatch=patterns[1], edgecolor='black')
# rects3 = ax.bar(x + 0.2, http, width, label='HTTP', color=raw_colors[2], hatch=patterns[2], edgecolor='black')

# ax.plot(yo, secondary_y=True)

# # Add some text for labels, title and custom x-axis tick labels, etc.
# ax.set_ylabel('Latency (ms)')
# ax.set_xticks(x, labels)
# ax.legend()

# # ax.bar_label(rects1, padding=3)
# # ax.bar_label(rects2, padding=3)
# # ax.bar_label(rects3, padding=3)

# fig.tight_layout()

# plt.show()


import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

width = .9 # width of a bar

sysname = 'BIF'

# system_75 = sysname + ' 75%'
# system_80 = sysname + ' 80%'
# system_85 = sysname + ' 85%'
system_95 = sysname + ' 95%'
system_75 = sysname + ' A'
system_80 = sysname + ' B'
system_85 = sysname + ' C'

system_85_L = sysname + '-L'
system_85_C = sysname + '-C'

# 22.863100039374864
# 7.04804824503981

grpc_0_mean = 20.426542414563613
grpc_0_std = 0.5778242946200504
grpc_005_mean = 22.863100039374864
grpc_005_std = 7.04804824503981
grpc_01_mean = 26.35183959797549
grpc_01_std = 11.465896810465535
grpc_05_mean = 53.42005904725961
grpc_05_std = 30.88434292197049
grpc_1_mean = 81.9979972870324
grpc_1_std = 48.24662402611902

http_0_mean = 20.442618395850204
http_0_std = 0.5994847195311909
http_005_mean = 22.89554054840581
http_005_std = 5.697624582506363
http_01_mean = 25.572370008903285
http_01_std = 8.286127125434174
http_05_mean = 51.2374681308841
http_05_std = 26.27875726673799
http_1_mean = 80.57794359533146
http_1_std = 42.94384528244404


grpc_cost_mean = 7.66994648743+10.2
grpc_cost_std = 1.29900088974
grpc_cost_stderr = 0.00589208461198
grpc_cost_max = 15.1658058167
grpc_cost_median = 7.05373287201
grpc_cost_min = 5.5627822876

http_cost_mean = 7.87968709725+10.2
http_cost_std = 1.51189691247
http_cost_stderr = 0.00685775090938
http_cost_max = 67.414522171
http_cost_median = 7.7520608902
http_cost_min = 6.15620613098

# Confidence Threshold: 0.0 (75%), 5.7 (80%), 6.6 (85%), 7.55 (90%), 9.35 (95%)
m1_t_C = pd.DataFrame({
    system_75: [4.680101201477184, 4.7071317506956385, 4.760500337253245, 5.301098846250307, 6.4218934831033945],
    system_80: [5.985028124079332, 7.919051984370618, 8.96089733672021, 16.476096844111083, 27.35755522292632],
    system_85: [8.552267436098424, 13.532847832330678, 15.415316465335327, 29.990785046113952, 49.09933729852394],
    system_95: [17.540140106159733, 30.213146223284433, 32.985399065281456, 57.26004911260944, 85.77321559811793],
    'gRPC TIS': [grpc_cost_mean, grpc_005_mean, grpc_01_mean, grpc_05_mean, grpc_1_mean],
    'HTTP TIS': [http_cost_mean, http_005_mean, http_01_mean, http_05_mean, http_1_mean]})

error_bar_C = pd.DataFrame({
    system_75: [1.9152976114431313, 1.9575185843163825, 2.066829609055218, 4.0391303530570815, 6.4218934831033945],
    system_80: [2.5929325477765173, 4.7061317479482625, 5.761554164394957, 14.230072303270074, 25.385188441282512],
    system_85: [3.413896494903966, 6.974819387298762, 8.292657583237, 19.7749872113458, 33.80304067278917],
    system_95: [4.160405930243191, 9.201247749540638, 10.755299768180862, 25.409727133543278, 41.75268433535001],
    'gRPC TIS': [grpc_cost_std, grpc_005_std, grpc_01_std, grpc_05_std, grpc_1_std],
    'HTTP TIS': [grpc_cost_std, http_005_std, http_01_std, http_05_std, http_1_std]})


m1_t_L = pd.DataFrame({
    system_75: [4.680101201477184, 4.702853904339222, 4.749491778639083, 5.2552803259030245, 6.331978102286212],
    system_80: [5.617586553079866, 7.441530279231335, 8.384713882002686, 15.57947912206031, 26.214554523403628],
    system_85: [7.454434719993416, 12.230581383744084, 13.97014329741367, 28.069447556915087, 46.85128183216177],
    system_95: [13.906705159836235, 26.466112297431657, 29.17420884185225, 53.26635125645999, 81.65386177352838],
    'gRPC TIS': [grpc_cost_mean, grpc_005_mean, grpc_01_mean, grpc_05_mean, grpc_1_mean],
    'HTTP TIS': [http_cost_mean, http_005_mean, http_01_mean, http_05_mean, http_1_mean]})

error_bar_L = pd.DataFrame({
    system_75: [1.9152976114431313, 1.9514135245444955, 2.052549799222763, 4.009248448475225, 6.331978102286212],
    system_80: [2.3146980042780796, 4.460364926370066, 5.533832587366792, 14.139969854613506, 25.374868035878837],
    system_85: [2.8453719971768487, 6.635644041119944, 8.014138567192491, 19.775903466313874, 33.94383120058238],
    system_95: [3.4262887293111155, 9.178163657302935, 10.843166026670032, 25.8670039163437, 42.349975997508736],
    'gRPC TIS': [grpc_cost_std, grpc_005_std, grpc_01_std, grpc_05_std, grpc_1_std],
    'HTTP TIS': [grpc_cost_std, http_005_std, http_01_std, http_05_std, http_1_std]})


m1_t_L_C = pd.DataFrame({
    system_85_L: [7.454434719993416, 12.230581383744084, 13.97014329741367, 28.069447556915087, 46.85128183216177],
    system_85_C: [8.552267436098424, 13.532847832330678, 15.415316465335327, 29.990785046113952, 49.09933729852394],
    'gRPC TIS': [grpc_cost_mean, grpc_005_mean, grpc_01_mean, grpc_05_mean, grpc_1_mean],
    'HTTP TIS': [http_cost_mean, http_005_mean, http_01_mean, http_05_mean, http_1_mean]})

error_bar_L_C = pd.DataFrame({
    system_85_L: [2.8453719971768487, 6.635644041119944, 8.014138567192491, 19.775903466313874, 33.94383120058238],
    system_85_C: [3.413896494903966, 6.974819387298762, 8.292657583237, 19.7749872113458, 33.80304067278917],
    'gRPC TIS': [grpc_cost_std, grpc_005_std, grpc_01_std, grpc_05_std, grpc_1_std],
    'HTTP TIS': [grpc_cost_std, http_005_std, http_01_std, http_05_std, http_1_std]})



# left_ax = m1_t_C[[system_75, system_80, system_85, 'gRPC TIS', 'HTTP TIS']].plot(
#     yerr=error_bar_C, kind='bar', width=width, color=raw_colors, edgecolor='black')
left_ax = m1_t_L_C[[system_85_L, system_85_C, 'gRPC TIS', 'HTTP TIS']].plot(
    yerr=error_bar_L_C, kind='bar', width=width, color=raw_colors, edgecolor='black')
# m1_t_L['bad_rate'].plot(secondary_y=True, marker="s", color='mediumseagreen', linestyle="-", linewidth=2, markersize=10)

# right_ax = plt.gca()
plt.grid()
bars = left_ax.patches
hatches = ''.join(h*len(m1_t_L) for h in patterns)

for bar, hatch in zip(bars, hatches):
    bar.set_hatch(hatch)
    
# plt.xlim([-width, len(m1_t_L['HTTP'])-width])
left_ax.set_xticklabels(labels, fontsize=18, rotation=0)
plt.legend(prop={'size': 18}, edgecolor='k', loc='best')
# plt.ylim([0, 12])

# # right_ax.set_ylabel('Top5 Accuracy', fontsize=18)
left_ax.set_ylabel('Latency (ms)', fontsize=18)
left_ax.set_xlabel('Packet Loss Rate', fontsize=18)

# fig = matplotlib.pyplot.gcf()
# fig.set_size_inches(12, 6)

plt.tight_layout()

pp = PdfPages(figure_name+".pdf")
pp.savefig(bbox_inches='tight')
pp.close()

plt.show()
